Instanton counting and O-vertex

We present closed-form expressions of unrefined instanton partition functions for gauge groups of type $BCD$ as sums over Young diagrams. For $\mathrm{SO}(n)$ gauge groups, we provide a fivebrane web picture of our formula based on the vertex-operator formalism of the topological vertex with a new type called O-vertex for an O5-plane.

==> anc/BCD-instanton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263214,       7312]
NotebookOptionsPosition[    237854,       6925]
NotebookOutlinePosition[    238193,       6940]
CellTagsIndexPosition[    238150,       6937]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ADHM", "Section",
 CellChangeTimes->{{3.834469762394532*^9, 
  3.834469772323822*^9}},ExpressionUUID->"fa13e54e-afed-4c99-8a4b-\
6433d30a4185"],

Cell[CellGroupData[{

Cell["SU(N)", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
  3.821162275954821*^9, 3.821162285986537*^9}, {3.82116539744307*^9, 
  3.821165401394043*^9}, {3.830422323644774*^9, 3.830422324482778*^9}, {
  3.830837328467211*^9, 3.830837328793741*^9}, {3.83084597879526*^9, 
  3.830845983916202*^9}},ExpressionUUID->"05fa2457-6913-4e92-a511-\
ffe6052abb35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPartition", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"l", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{
  3.522979145558105*^9, 3.821167309146784*^9, {3.821167339596349*^9, 
   3.8211673592415113`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"022769f4-f22b-4b0e-8f49-30f762f5b350"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualPartition", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.522979145558404*^9, 3.821167308939093*^9, {3.821167339469936*^9, 
   3.8211673590856256`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a594c880-3210-4afb-b7bb-5bb4afc19858"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsYoung", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellLabel->"In[3]:=",ExpressionUUID->"368286b2-c7f0-4b71-af12-24b069087d95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get", "[", 
   RowBox[{"Y_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", ">", 
     RowBox[{"Length", "[", "Y", "]"}]}], ",", "0", ",", 
    RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.5229791455588284`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"7edef7ba-02f6-416b-8325-4a287eb99f81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"1", ",", "tot_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "#", "}"}], "&"}], " ", "/@", 
   RowBox[{"IntegerPartitions", "[", "tot", "]"}]}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"3dfa5047-a9de-4170-9178-87c13a7b6940"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"n_", ",", "tot_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"YoungTuples", "[", 
    RowBox[{"n", ",", "tot"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", " ", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Prepend", "[", 
             RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", 
           RowBox[{"IntegerPartitions", "[", "r", "]"}], ",", 
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"tot", "-", "r"}]}], "]"}], ",", "1", ",", "1"}], "]"}], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "tot"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"5b3cf951-15f2-4674-afe2-358dec95e254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arm", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{"Y", ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145559595*^9, {3.821165635089566*^9, 3.821165649475868*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2b305f2a-bfe6-4278-920f-7acd06cf4c69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leg", "[", 
   RowBox[{"Y_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{
     RowBox[{"DualPartition", "[", "Y", "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "-", 
   RowBox[{"x", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.522979145560052*^9, {3.821165653548554*^9, 3.8211656623058*^9}, {
   3.821167308948268*^9, 3.821167359087641*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c425c8c8-58c2-4f37-9f97-8bda163400a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "Y_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
           "Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.522979145560608*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"3787acb7-930a-4672-b67e-b16cf3041972"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Prefactor", " ", "in", " ", "topological", " ", "vertex"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.821161649745329*^9, 3.821161664770158*^9}, {
  3.821161697328147*^9, 3.821161702708531*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e5e979c8-f09f-4459-98cd-c5ec67ac6ab9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"doublenorm", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ")"}], "^", "2"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.821944277612303*^9, 3.821944292236808*^9}, {
  3.821944335918311*^9, 3.821944346908823*^9}, {3.821946181074854*^9, 
  3.8219461836968107`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f5e4979f-6001-43de-97e7-4ac122c5c22f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RegYoung", "[", 
   RowBox[{"\[Lambda]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "\[Lambda]", "]"}], "\[GreaterEqual]", "l"}], ",",
     "\[Lambda]", ",", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "=", "\[Lambda]"}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"(", 
         RowBox[{"l", "-", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], ")"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"\[CapitalLambda]", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"\[CapitalLambda]", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[CapitalLambda]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820466868116933*^9, 3.820466871697143*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"67433491-5164-44d1-aaa4-6436b8ef1c1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nekrasov", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["v", "i"], "-", 
                SubscriptBox["v", "j"], "-", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"arm", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                   RowBox[{"leg", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                   "1"}], ")"}], "h"}]}], ")"}], "/", "2"}], "]"}]}], ")"}], 
          "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], "   ", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], ")"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"boxes", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8308373577693996`*^9, 3.830837398659712*^9}, 
   3.830837447698277*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"fad6e2a0-3c5d-4927-8ed1-fa442771dc39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUlist", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cancel", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nekrasov", "[", "#", "]"}], "&"}], " ", "/@", " ", 
      RowBox[{"YoungTuples", "[", 
       RowBox[{"N", ",", "k"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["v", "i_"], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830837454818128*^9, 3.830837466579321*^9}, 
   3.8308375019003963`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"284e2e7f-8d36-45fe-b94b-4cbeff51750f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUinstanton", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"SUlist", "[", 
    RowBox[{"N", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308374773842583`*^9, 3.8308374798305407`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3c263408-49a1-4b44-8cf1-22c0275d4419"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(n)", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
   3.821162275954821*^9, 3.821162285986537*^9}, {3.82116539744307*^9, 
   3.821165401394043*^9}, {3.830422323644774*^9, 3.830422324482778*^9}, 
   3.834885361673428*^9},ExpressionUUID->"1319bb62-5dee-4330-8558-\
bc98d5d458b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"x_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["v", "i"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}]}]}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"d22c14ea-0ecb-47e0-ae02-0ceb911ba97e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"block1", "[", 
   RowBox[{"young_", ",", "\[Chi]_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "i"}], "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", "4", ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"x", ",", "i"}], "]"}], ")"}], "/", "2"}], "]"}]}], 
         ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Chi]"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"Sinh", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["v", "i"], "-", 
                   SubscriptBox["v", "j"], "-", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"arm", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                    RowBox[{"leg", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                    "1"}], ")"}], "h"}]}], ")"}], "/", "2"}], "]"}]}], ")"}], 
             "^", "2"}], "  ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"Sinh", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["v", "j"], "+", 
                   RowBox[{"\[Phi]", "[", 
                    RowBox[{"x", ",", "i"}], "]"}]}], ")"}], "/", "2"}], 
                "]"}]}], ")"}], "^", "2"}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], ")"}], 
        "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"boxes", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218389801947823`*^9, 3.821838986026053*^9}, {
   3.8218390171789103`*^9, 3.82183902095745*^9}, 3.821839056771555*^9, {
   3.821839126753189*^9, 3.821839173729957*^9}, {3.822721316856186*^9, 
   3.822721317496192*^9}, {3.822724007970208*^9, 3.82272413399769*^9}, {
   3.822724292883806*^9, 3.8227243204834547`*^9}, {3.822724474100958*^9, 
   3.822724501564804*^9}, {3.829451417495489*^9, 3.829451437071731*^9}, {
   3.8294517039751472`*^9, 3.829451785449286*^9}, {3.8294523525864563`*^9, 
   3.829452358672925*^9}, 3.829453387783251*^9, {3.829454509308351*^9, 
   3.829454534407119*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3925711f-89d3-4d64-95b9-cd44360afbe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"block2", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}]}], ")"}], "/", "2"}], "]"}]}],
            " ", ")"}], "^", "4"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}], "-", "h"}], ")"}], "/", 
              "2"}], "]"}], "2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}], "+", "h"}], ")"}], "/", 
              "2"}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"boxes", "[", 
           RowBox[{"young", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        RowBox[{"boxes", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "young", "]"}], "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"i", "+", "1"}], ",", 
      RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8216625676141157`*^9, 3.8216626224455767`*^9}, 
   3.821662686748364*^9, {3.8216666101299887`*^9, 3.821666610235197*^9}, {
   3.821666779334029*^9, 3.821666833582548*^9}, {3.8216702778963842`*^9, 
   3.821670300237958*^9}, 3.821670366132742*^9, {3.821670419499568*^9, 
   3.8216704298959713`*^9}, {3.821676250995133*^9, 3.82167625401117*^9}, {
   3.821831913476218*^9, 3.821831922223282*^9}, 3.822721355751124*^9, {
   3.822724351794861*^9, 3.822724351956648*^9}, 3.822724487386635*^9, {
   3.822725607906906*^9, 3.8227256699287233`*^9}, {3.822725969705534*^9, 
   3.822725973222866*^9}, {3.829451824094425*^9, 3.829451829232504*^9}, {
   3.82945186289007*^9, 3.829451879345008*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8d39364e-802f-490b-a95c-8998eff66d9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"block3", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}]}], ")"}], 
            "/", "2"}], "]"}]}], " ", ")"}], "^", "4"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}], "-", "h"}], 
             ")"}], "/", "2"}], "]"}], "2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}], "+", "h"}], 
             ")"}], "/", "2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"boxes", "[", 
           RowBox[{"young", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8216711531923437`*^9, {3.821671435632146*^9, 3.821671491431079*^9}, {
   3.821671654606906*^9, 3.821671685930821*^9}, {3.821672362750415*^9, 
   3.8216724483406773`*^9}, {3.821674055282102*^9, 3.8216740699222527`*^9}, 
   3.821674230134479*^9, {3.821674356811254*^9, 3.821674361420844*^9}, {
   3.821674396021215*^9, 3.821674396177031*^9}, {3.8216744342985067`*^9, 
   3.821674447695353*^9}, {3.821674500540317*^9, 3.8216745085583963`*^9}, {
   3.821674563518367*^9, 3.821674586610981*^9}, {3.8218319248465*^9, 
   3.8218319250138693`*^9}, 3.822721357104616*^9, 3.82272567389913*^9, 
   3.822725746138527*^9, {3.822725783685608*^9, 3.822725836882801*^9}, 
   3.822725979017762*^9, {3.822726894941531*^9, 3.822726898911241*^9}, {
   3.829451901797598*^9, 3.829451916344738*^9}, {3.829452152743721*^9, 
   3.829452186666841*^9}, {3.829452296795445*^9, 3.829452311812665*^9}, {
   3.8294535411776114`*^9, 3.829453543286015*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"89116e97-f152-4a1c-973a-81406f7b243f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOlist", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Cancel", "[", 
   RowBox[{
    RowBox[{"TrigToExp", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"block1", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{"n", ",", "2"}], "]"}]}], "]"}], 
         RowBox[{"block2", "[", "#", "]"}], 
         RowBox[{"block3", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
       RowBox[{"YoungTuples", "[", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{"n", "/", "2"}], "]"}], ",", "k"}], "]"}]}], ")"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["v", "i_"], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.822721377807678*^9, 3.822721432729115*^9}, {
   3.822725858241577*^9, 3.822725904711269*^9}, {3.8227260117427473`*^9, 
   3.822726016208403*^9}, {3.822726110000987*^9, 3.8227261107127953`*^9}, 
   3.82272809750572*^9, {3.822805403829465*^9, 3.822805404033566*^9}, 
   3.822807184430978*^9, {3.829452440104672*^9, 3.829452444717457*^9}, {
   3.829452497545108*^9, 3.8294525272648983`*^9}, {3.8294526148273983`*^9, 
   3.829452620722104*^9}, {3.8294531132800093`*^9, 3.829453114868106*^9}, {
   3.829453776725522*^9, 3.8294537774805403`*^9}, 3.829453834709846*^9, {
   3.82945408079072*^9, 3.8294541003376102`*^9}, 3.830064806264654*^9, {
   3.830422055389509*^9, 3.830422058445804*^9}, {3.8348853673169937`*^9, 
   3.83488537316833*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"64d09380-25ed-45d7-ba8e-e071b52c0da5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SOinstanton", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"SOlist", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.8304204349491043`*^9, 3.8304204703485613`*^9, {3.830423573430798*^9, 
   3.8304235779453707`*^9}, {3.834885378226508*^9, 3.834885381784194*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f6b36884-c86e-447b-85de-fe32e7faa7ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sp(N)", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
   3.821162275954821*^9, 3.821162285986537*^9}, {3.82116539744307*^9, 
   3.821165401394043*^9}, {3.830422323644774*^9, 3.830422324482778*^9}, 
   3.830422551911677*^9},ExpressionUUID->"1215ebb5-77b2-4708-878d-\
773bdbfd0b18"],

Cell["\<\
Note that these coefficients are valid up to 27 instantons (For the sake of \
the computational speed, we are intentionally imprecise here.)\
\>", "Text",
 CellChangeTimes->{{3.834505762866105*^9, 3.834505789072386*^9}, {
  3.834505972612974*^9, 3.834506010067998*^9}, {3.8345074794339237`*^9, 
  3.834507512919248*^9}},ExpressionUUID->"91900f53-0825-4cbd-b592-\
d6ee331e1ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactor", "[", 
   RowBox[{"N_", ",", "young_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"young", "[", 
      RowBox[{"[", "N", "]"}], "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", "1", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RegYoung", "[", 
         RowBox[{
          RowBox[{"young", "[", 
           RowBox[{"[", "N", "]"}], "]"}], ",", "2"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<", "2"}], ",", "2", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"RegYoung", "[", 
           RowBox[{
            RowBox[{"young", "[", 
             RowBox[{"[", "N", "]"}], "]"}], ",", "3"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "<", "3"}], ",", 
        RowBox[{"8", "/", "3"}], ",", "0"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.83369349488901*^9, 3.833693495767218*^9}, {
   3.833693885579356*^9, 3.833693916261547*^9}, 3.8336944153431807`*^9, {
   3.833695979636941*^9, 3.833696033094488*^9}, {3.833851168683589*^9, 
   3.833851185468042*^9}, {3.833851303308631*^9, 3.833851322890555*^9}, {
   3.833852266711196*^9, 3.833852271476761*^9}, {3.8340221353919353`*^9, 
   3.834022189518173*^9}, {3.834022255868269*^9, 3.83402226176073*^9}, {
   3.834022465604992*^9, 3.83402248022127*^9}, {3.834022622098057*^9, 
   3.834022653730413*^9}, {3.8340227632157393`*^9, 3.8340227685796127`*^9}, {
   3.834109195687727*^9, 3.834109235867448*^9}, {3.834109267652236*^9, 
   3.8341092782840347`*^9}, 3.834109356851202*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"0cdee9b9-c05a-4034-b435-05ca9f40078e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactor2", "[", 
   RowBox[{"N_", ",", "young_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"young", "[", 
      RowBox[{"[", "N", "]"}], "]"}], "\[Equal]", 
     RowBox[{"{", "}"}]}], ",", "1", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"young", "[", 
         RowBox[{"[", "N", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "1", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"young", "[", 
           RowBox[{"[", "N", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ">", "1"}], ",", 
        RowBox[{"4", "/", "3"}], ",", "0"}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833850734915444*^9, 3.833850785863103*^9}, 
   3.833850816307681*^9, 3.833851276539548*^9, {3.833852273322302*^9, 
   3.833852276289187*^9}, 3.833866227812241*^9, 3.8338666646139107`*^9, {
   3.834109401010857*^9, 3.834109439078271*^9}, {3.8344692767025013`*^9, 
   3.8344693525353107`*^9}, {3.834469490486874*^9, 3.834469492399674*^9}, {
   3.834469561384984*^9, 3.8344695637908373`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b2240f49-c516-4b35-9692-3d4b4b1904ca"],

Cell[CellGroupData[{

Cell["Even instanton and Z^+0", "Subsubsection",
 CellChangeTimes->{{3.82960683163212*^9, 3.8296068526665792`*^9}, 
   3.830262497868566*^9},ExpressionUUID->"2b1447a2-c1d8-40bf-9751-\
7582823325e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Splist", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Cancel", "[", 
      RowBox[{"PowerExpand", "[", 
       RowBox[{
        RowBox[{"TrigToExp", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "1"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "2"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "3"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "4"}], ",", "#"}], "]"}], " ", 
             RowBox[{"block1", "[", 
              RowBox[{"#", ",", "0"}], "]"}], 
             RowBox[{"block2", "[", "#", "]"}], 
             RowBox[{"block3", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
           
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"N", "+", "4"}], ",", "k"}], "]"}]}], ")"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h", "\[Rule]", " ", 
           RowBox[{"-", 
            RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
          RowBox[{
           SubscriptBox["v", "i_"], "\[RuleDelayed]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], "]"}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "1"}]], "\[Rule]", 
       RowBox[{"Sqrt", "[", "q", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "2"}]], "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "3"}]], "\[Rule]", " ", "1"}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "4"}]], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "//", "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.822721377807678*^9, 3.822721432729115*^9}, {
   3.822725858241577*^9, 3.822725904711269*^9}, {3.8227260117427473`*^9, 
   3.822726016208403*^9}, {3.822726110000987*^9, 3.8227261107127953`*^9}, 
   3.82272809750572*^9, {3.822805403829465*^9, 3.822805404033566*^9}, 
   3.822807184430978*^9, {3.829452440104672*^9, 3.829452444717457*^9}, {
   3.829452497545108*^9, 3.8294525272648983`*^9}, {3.8294526148273983`*^9, 
   3.829452620722104*^9}, {3.8294531132800093`*^9, 3.829453114868106*^9}, {
   3.829453776725522*^9, 3.8294537774805403`*^9}, 3.829453834709846*^9, {
   3.82945408079072*^9, 3.8294541003376102`*^9}, {3.829605834641694*^9, 
   3.82960586719191*^9}, 3.8296264027445927`*^9, {3.829626577309676*^9, 
   3.829626590791007*^9}, 3.829642307024658*^9, {3.829694239155217*^9, 
   3.829694244126812*^9}, {3.829705819744986*^9, 3.8297058303200703`*^9}, {
   3.829706302081422*^9, 3.8297063267756844`*^9}, 3.829727984229628*^9, 
   3.8297740571082497`*^9, {3.829784358278358*^9, 3.829784368107109*^9}, {
   3.829974350818643*^9, 3.8299744268899593`*^9}, 3.830061200667688*^9, 
   3.830064935583391*^9, {3.830137018268745*^9, 3.830137099286232*^9}, 
   3.830137312986795*^9, {3.830137498215476*^9, 3.830137498554653*^9}, 
   3.8301385322581387`*^9, {3.830139882250133*^9, 3.830139905111018*^9}, {
   3.830140010725559*^9, 3.830140027939783*^9}, {3.830140623636363*^9, 
   3.8301406242567863`*^9}, {3.830142015637074*^9, 3.830142019081436*^9}, {
   3.8301425103957148`*^9, 3.8301425192484407`*^9}, {3.830142731211244*^9, 
   3.830142731335052*^9}, {3.830144352344586*^9, 3.830144371950365*^9}, {
   3.8301444960960207`*^9, 3.8301445004197493`*^9}, {3.830159473027248*^9, 
   3.830159473273014*^9}, {3.830422559605538*^9, 3.8304225727782383`*^9}, {
   3.833851023115862*^9, 3.833851026358499*^9}, {3.833851057071311*^9, 
   3.833851060702713*^9}, {3.833851440265485*^9, 3.8338514416863337`*^9}, {
   3.833852623633836*^9, 3.83385262508241*^9}, {3.834208411022608*^9, 
   3.8342084124031076`*^9}, {3.834208825717537*^9, 3.834208831039282*^9}, {
   3.834469230370763*^9, 3.834469250928379*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"7c71d9cf-70ae-464f-895a-19f81e2c8c24"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Odd instanton and Z^+", "Subsubsection",
 CellChangeTimes->{{3.82960683163212*^9, 
  3.82960686151756*^9}},ExpressionUUID->"7c6b9ff3-8765-46a4-89ce-\
91e308c76576"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Splistb", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cancel", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sinh", "[", 
               RowBox[{
                RowBox[{"(", "h", ")"}], "/", "2"}], "]"}]}], ")"}], "^", 
            "2"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{
                  SubscriptBox["v", "j"], "/", "2"}], "]"}]}], ")"}], "^", 
              "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"Cancel", "[", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{"TrigToExp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "1"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "2"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor2", "[", 
              RowBox[{
               RowBox[{"N", "+", "3"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "4"}], ",", "#"}], "]"}], 
             RowBox[{"block1", "[", 
              RowBox[{"#", ",", "0"}], "]"}], 
             RowBox[{"block2", "[", "#", "]"}], 
             RowBox[{"block3", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
           
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"N", "+", "4"}], ",", "k"}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"h", "\[Rule]", " ", 
            RowBox[{"-", 
             RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
           RowBox[{
            SubscriptBox["v", "i_"], "\[RuleDelayed]", 
            RowBox[{"-", 
             RowBox[{"Log", "[", 
              SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], "]"}], 
      ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "1"}]], "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", "q", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "2"}]], "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "3"}]], "\[Rule]", " ", "q"}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "4"}]], "\[Rule]", " ", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "//", "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8296131351324673`*^9, 3.8296131470482187`*^9}, {
   3.8297086415585318`*^9, 3.829708710633486*^9}, {3.829725960928804*^9, 
   3.82972596835041*^9}, {3.829727974001169*^9, 3.829727977450739*^9}, {
   3.829776088067601*^9, 3.829776091214611*^9}, {3.8297769347002497`*^9, 
   3.82977694730822*^9}, {3.8300596584095383`*^9, 3.830059661686714*^9}, 
   3.8300597324492188`*^9, 3.830061176644863*^9, 3.830061224960194*^9, {
   3.830139643674221*^9, 3.8301396484227533`*^9}, {3.8301432862106752`*^9, 
   3.830143309553637*^9}, 3.830143453744967*^9, {3.830143521658173*^9, 
   3.830143523414583*^9}, 3.830144177640512*^9, {3.8301443914236603`*^9, 
   3.8301443942100677`*^9}, {3.830144455447055*^9, 3.830144460195388*^9}, {
   3.83017121165482*^9, 3.830171213318067*^9}, {3.830171491257745*^9, 
   3.830171491423958*^9}, 3.830173731211658*^9, {3.8302534471196938`*^9, 
   3.830253448435609*^9}, 3.830253566259698*^9, {3.830310715122525*^9, 
   3.8303107152240887`*^9}, {3.830387637162499*^9, 3.830387656661572*^9}, {
   3.830387686978498*^9, 3.83038768710002*^9}, {3.830388044321097*^9, 
   3.830388065319759*^9}, 3.830422582038031*^9, {3.833851029439783*^9, 
   3.833851032455151*^9}, 3.8338511626975307`*^9, 3.833851492188528*^9, 
   3.833852631752791*^9, 3.834208418203988*^9, 3.834208835414609*^9, {
   3.834469230180818*^9, 3.83446923018366*^9}, {3.834469385695157*^9, 
   3.83446938581853*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"32293ccb-3024-4024-9bb7-28e6ddf8f78a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Even instanton and Z^-", "Subsubsection",
 CellChangeTimes->{{3.82960683163212*^9, 3.82960686151756*^9}, {
  3.829776003182954*^9, 
  3.829776008957897*^9}},ExpressionUUID->"6f81ce9c-7d81-4b55-8ab7-\
1aa0f78a3708"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Splistc", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cancel", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sinh", "[", 
               RowBox[{"h", "/", "2"}], "]"}], "2", 
              RowBox[{"Sinh", "[", "h", "]"}]}], ")"}], "^", "2"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"Sinh", "[", 
                 SubscriptBox["v", "j"], "]"}]}], ")"}], "^", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{"TrigToExp", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "1"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "2"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor2", "[", 
              RowBox[{
               RowBox[{"N", "+", "3"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor2", "[", 
              RowBox[{
               RowBox[{"N", "+", "4"}], ",", "#"}], "]"}], 
             RowBox[{"block1", "[", 
              RowBox[{"#", ",", "0"}], "]"}], 
             RowBox[{"block2", "[", "#", "]"}], 
             RowBox[{"block3", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
           
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"N", "+", "4"}], ",", 
             RowBox[{"k", "-", "1"}]}], "]"}]}], ")"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h", "\[Rule]", " ", 
           RowBox[{"-", 
            RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
          RowBox[{
           SubscriptBox["v", "i_"], "\[RuleDelayed]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], ")"}]}], "/.", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "1"}]], "\[Rule]", " ", 
       RowBox[{"Sqrt", "[", "q", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "2"}]], "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "3"}]], "\[Rule]", " ", "q"}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "4"}]], "\[Rule]", " ", 
       RowBox[{"-", "q"}]}]}], "}"}]}], "//", "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8296131351324673`*^9, 3.8296131470482187`*^9}, {
   3.8297086415585318`*^9, 3.829708710633486*^9}, {3.829725960928804*^9, 
   3.82972596835041*^9}, {3.829727974001169*^9, 3.829727977450739*^9}, {
   3.829776070927236*^9, 3.8297760739717903`*^9}, 3.8297762433183527`*^9, 
   3.829776369174942*^9, {3.829776474185183*^9, 3.8297764920302877`*^9}, {
   3.829776847531745*^9, 3.8297768666173153`*^9}, 3.829776951647682*^9, 
   3.8297774804693003`*^9, 3.8297807402180967`*^9, 3.8297843860140867`*^9, 
   3.830061175707416*^9, 3.8300612249637613`*^9, 3.83013975553019*^9, {
   3.8301428923566303`*^9, 3.830142895791629*^9}, {3.830144431529106*^9, 
   3.83014444519538*^9}, {3.830253577270165*^9, 3.830253580236174*^9}, 
   3.83031068020144*^9, {3.830387426999598*^9, 3.830387477918963*^9}, {
   3.8303881092965813`*^9, 3.8303881392120256`*^9}, 3.830422585743332*^9, {
   3.833851035615058*^9, 3.833851040630426*^9}, {3.8344692301928463`*^9, 
   3.8344692301944923`*^9}, {3.834469537460194*^9, 3.83446953988841*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"780e2070-f35f-4996-8776-aaece375abe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Odd instanton and Z^-", "Subsubsection",
 CellChangeTimes->{{3.82960683163212*^9, 3.82960686151756*^9}, {
  3.829776003182954*^9, 3.829776008957897*^9}, {3.8297771108675003`*^9, 
  3.829777111179309*^9}},ExpressionUUID->"f26fa3ab-ae88-4d1b-b5ce-\
e3e732aa95f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Splistd", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Cancel", "[", 
      RowBox[{
       RowBox[{"TrigToExp", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Sinh", "[", 
               RowBox[{"h", "/", "2"}], "]"}]}], ")"}], "^", "2"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"Cosh", "[", 
                 RowBox[{
                  SubscriptBox["v", "j"], "/", "2"}], "]"}]}], ")"}], "^", 
              "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{"TrigToExp", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "1"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "2"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor2", "[", 
              RowBox[{
               RowBox[{"N", "+", "3"}], ",", "#"}], "]"}], 
             RowBox[{"prefactor", "[", 
              RowBox[{
               RowBox[{"N", "+", "4"}], ",", "#"}], "]"}], 
             RowBox[{"block1", "[", 
              RowBox[{"#", ",", "0"}], "]"}], 
             RowBox[{"block2", "[", "#", "]"}], 
             RowBox[{"block3", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
           
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"N", "+", "4"}], ",", "k"}], "]"}]}], ")"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"h", "\[Rule]", " ", 
           RowBox[{"-", 
            RowBox[{"Log", "[", "q", "]"}]}]}], ",", 
          RowBox[{
           SubscriptBox["v", "i_"], "\[RuleDelayed]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "i"], "]"}]}]}]}], "}"}]}], "]"}], ")"}]}], "/.", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "1"}]], "\[Rule]", 
       RowBox[{"Sqrt", "[", "q", "]"}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "2"}]], "\[Rule]", " ", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "q", "]"}]}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "3"}]], "\[Rule]", " ", 
       RowBox[{"-", "q"}]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"N", "+", "4"}]], "\[Rule]", " ", "1"}]}], "}"}]}], "//", 
   "Cancel"}]}]], "Input",
 CellChangeTimes->{{3.8296131351324673`*^9, 3.8296131470482187`*^9}, {
   3.8297086415585318`*^9, 3.829708710633486*^9}, {3.829725960928804*^9, 
   3.82972596835041*^9}, {3.829727974001169*^9, 3.829727977450739*^9}, {
   3.829776070927236*^9, 3.8297760739717903`*^9}, 3.8297762433183527`*^9, 
   3.829776369174942*^9, {3.829776474185183*^9, 3.8297764920302877`*^9}, {
   3.829776847531745*^9, 3.8297768666173153`*^9}, 3.829776951647682*^9, {
   3.829777120415935*^9, 3.829777132684244*^9}, 3.829777234303966*^9, 
   3.829777669480667*^9, {3.829779146520389*^9, 3.829779149727105*^9}, 
   3.829779210780871*^9, 3.829780466687154*^9, {3.8299718212815037`*^9, 
   3.829971830217638*^9}, {3.829971968324602*^9, 3.829971970193762*^9}, 
   3.829972255297223*^9, 3.8299725523251257`*^9, 3.830061175713337*^9, 
   3.830061224965522*^9, {3.830143674918757*^9, 3.8301437100764914`*^9}, {
   3.830143777954276*^9, 3.830143816449574*^9}, 3.830143878170218*^9, {
   3.830144609628408*^9, 3.830144615626603*^9}, {3.830171468331286*^9, 
   3.8301714737680607`*^9}, 3.8301716171703243`*^9, 3.830173723327278*^9, 
   3.830253587562595*^9, 3.830310660263493*^9, {3.830310708664172*^9, 
   3.830310708799465*^9}, {3.8303875591700783`*^9, 3.830387624820344*^9}, {
   3.830387959615322*^9, 3.830387995208374*^9}, {3.830422676147057*^9, 
   3.830422678061356*^9}, {3.833851043632444*^9, 3.8338510468838654`*^9}, 
   3.833851200891574*^9, 3.833851484307577*^9, 3.8338526406845827`*^9, 
   3.834208427216311*^9, 3.834208848233798*^9, {3.834469230203598*^9, 
   3.834469250930278*^9}, 3.8344693796248913`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"77d91457-ed87-49bb-809b-81999e92cc6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zspodd", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Splistb", "[", 
      RowBox[{"N", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "/", "2"}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", "N", ")"}]}], 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Splistd", "[", 
       RowBox[{"N", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "/", 
     "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829778282616164*^9, 3.829778317402587*^9}, {
   3.829778528143311*^9, 3.829778538934061*^9}, {3.830059980884165*^9, 
   3.830059982061198*^9}, {3.830064356701664*^9, 3.830064386529222*^9}, {
   3.830065765888061*^9, 3.830065773048862*^9}, 3.8301439083533897`*^9, {
   3.830310665536446*^9, 3.830310665678258*^9}, {3.830310701928801*^9, 
   3.830310705503002*^9}, 3.830422661672027*^9, 3.830423561121022*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"6e96c2cf-156f-4e98-af78-fd9e713c90d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zspeven", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Splist", "[", 
     RowBox[{"N", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", "N", ")"}]}], 
    RowBox[{"Total", "[", 
     RowBox[{"Splistc", "[", 
      RowBox[{"N", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829778323282568*^9, 3.82977833841046*^9}, {
   3.829778546344432*^9, 3.829778548648615*^9}, 3.829780610281584*^9, {
   3.829976290529443*^9, 3.829976293780222*^9}, 3.830065782348922*^9, 
   3.830139746925027*^9, {3.83031066959165*^9, 3.830310669710458*^9}, 
   3.830422662959174*^9, 3.830423564168456*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"ae45d2b3-7e37-4566-87b3-02a6bf55b5f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zspzero", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{"Zspeven", "[", 
     RowBox[{"N", ",", "k"}], "]"}], ",", 
    RowBox[{"Zspodd", "[", 
     RowBox[{"N", ",", "k"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833405346496881*^9, 3.833405380068948*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3976d96f-66b0-402c-8c03-3aeafec5827f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zspoddpi", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Splistb", "[", 
      RowBox[{"N", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "/", "2"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", "N", ")"}]}], 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Splistd", "[", 
       RowBox[{"N", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "/", 
     "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829778282616164*^9, 3.829778317402587*^9}, {
   3.829778528143311*^9, 3.829778538934061*^9}, {3.830059980884165*^9, 
   3.830059982061198*^9}, {3.830064356701664*^9, 3.830064386529222*^9}, {
   3.830065765888061*^9, 3.830065773048862*^9}, 3.8301439083533897`*^9, {
   3.830310665536446*^9, 3.830310665678258*^9}, {3.830310701928801*^9, 
   3.830310705503002*^9}, 3.830422661672027*^9, 3.830423561121022*^9, {
   3.833405409840275*^9, 3.8334054153335114`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d9ca4661-4163-4c90-bd2b-d87fb3a6152a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zspevenpi", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Splist", "[", 
     RowBox[{"N", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", "N", ")"}]}], 
    RowBox[{"Total", "[", 
     RowBox[{"Splistc", "[", 
      RowBox[{"N", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/", "2"}], "]"}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829778323282568*^9, 3.82977833841046*^9}, {
   3.829778546344432*^9, 3.829778548648615*^9}, 3.829780610281584*^9, {
   3.829976290529443*^9, 3.829976293780222*^9}, 3.830065782348922*^9, 
   3.830139746925027*^9, {3.83031066959165*^9, 3.830310669710458*^9}, 
   3.830422662959174*^9, 3.830423564168456*^9, {3.833405412311117*^9, 
   3.833405421393841*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a215ed9c-669b-4783-bf97-3da66d6852d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zsppi", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{"Zspevenpi", "[", 
     RowBox[{"N", ",", "k"}], "]"}], ",", 
    RowBox[{"Zspoddpi", "[", 
     RowBox[{"N", ",", "k"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833405385590001*^9, 3.833405385649047*^9}, {
  3.833405425486658*^9, 3.833405427923504*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3a9328c1-14b4-4065-bd24-31f1b46ae1ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check", "Section",
 CellChangeTimes->{{3.83340551237191*^9, 
  3.833405519377317*^9}},ExpressionUUID->"4d4848c3-5057-4425-b668-\
5a10417c629d"],

Cell[CellGroupData[{

Cell["Check for SO4 vs SU2xSU2xU1", "Subsection",
 CellChangeTimes->{{3.829171570339346*^9, 3.8291715964882727`*^9}, {
  3.830837889820353*^9, 3.830837897433379*^9}, {3.830838397079053*^9, 
  3.830838402726624*^9}},ExpressionUUID->"25fac553-6e5c-4699-b36d-\
0d64ca018a36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZU1", "[", "Q_", "]"}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Q", "^", "k"}], " ", 
           RowBox[{"q", "^", "k"}]}], 
          RowBox[{"k", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"q", "^", "k"}]}], ")"}], "^", "2"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "order"}], "}"}]}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Q", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.830838547313511*^9, 3.830838549309614*^9}, {
   3.830838616984736*^9, 3.830838742969185*^9}, {3.830838900055149*^9, 
   3.830838926781582*^9}, {3.830839004993188*^9, 3.830839053403535*^9}, {
   3.830839115717251*^9, 3.830839141102865*^9}, 3.830839179971162*^9, {
   3.8308393300270367`*^9, 3.830839330223589*^9}, {3.830839636533163*^9, 
   3.8308396390814533`*^9}, {3.8308429590382023`*^9, 3.830842961673874*^9}, {
   3.834884075912058*^9, 3.834884076738739*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"fca8b266-0299-4d4c-9fc1-e3c13d1136db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2", "[", "Q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SUinstanton", "[", 
      RowBox[{"2", ",", "k"}], "]"}], 
     RowBox[{"Q", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "order"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830838777762362*^9, 3.830838806537265*^9}, 
   3.830839423420452*^9, {3.834906078524138*^9, 
   3.834906091259521*^9}},ExpressionUUID->"ae04d011-59f7-4004-8d54-\
43419deb5c51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSU2SU2U1", "[", "Q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ZU1", "[", "Q", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSU2", "[", "Q", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], "\[Rule]", " ", "1"}], "}"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ZSU2", "[", "Q", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "\[Rule]", 
        RowBox[{"1", "/", 
         SubscriptBox["A", "2"]}]}], ",", " ", 
       RowBox[{
        SubscriptBox["A", "2"], "\[Rule]", " ", 
        RowBox[{
         SubscriptBox["A", "2"], " ", 
         SubscriptBox["A", "1"]}]}]}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.830838751965378*^9, 3.83083877100106*^9}, {
   3.830838813299938*^9, 3.830838873353587*^9}, {3.830839217673615*^9, 
   3.830839225086595*^9}, {3.830839266027071*^9, 3.8308392814715433`*^9}, {
   3.830839499411063*^9, 3.830839500192092*^9}, {3.830839554512629*^9, 
   3.83083955918574*^9}, {3.830839777076432*^9, 3.830839777161592*^9}, {
   3.830839865241864*^9, 3.83083989164717*^9}, {3.8308399491721354`*^9, 
   3.8308399601346292`*^9}, {3.8308401059905233`*^9, 3.830840111745708*^9}, {
   3.8308431913124743`*^9, 3.8308431960101233`*^9}, 3.8348840795690527`*^9, {
   3.834906080427373*^9, 
   3.834906098443417*^9}},ExpressionUUID->"355e4909-df5f-4424-a4b8-\
ccb108a69e6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order", "=", "5"}]], "Input",
 CellChangeTimes->{{3.830838879021051*^9, 3.830838880722143*^9}, {
  3.8308395843863983`*^9, 3.8308395845120277`*^9}, {3.830839682113433*^9, 
  3.830839682464823*^9}, {3.8308398136075974`*^9, 3.83083981374247*^9}, {
  3.8308400319721947`*^9, 3.830840049112173*^9}, {3.830843016394661*^9, 
  3.830843040617393*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"58f9d4b6-7213-4f8a-9e74-a208523570b1"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.83083888141405*^9, 3.830839584702902*^9, 3.83083968278196*^9, 
   3.830839814104658*^9, {3.830840032237102*^9, 3.830840049274494*^9}, {
   3.830843017374941*^9, 3.8308430440931997`*^9}, 3.830847747855711*^9, 
   3.8339227617748957`*^9, 3.834885763710038*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"3c60ccf5-7ee9-43de-a2b4-789917cae78e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkso4su2su2u1", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"ZSU2SU2U1", "[", "Q", "]"}], "]"}], ",", 
      RowBox[{"Q", "^", "k"}]}], "]"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SOinstanton", "[", 
      RowBox[{"4", ",", "k"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "2"]}]}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.830839686416293*^9, 3.830839756377473*^9}, 
   3.8308397937907667`*^9, {3.830840003024234*^9, 3.8308400031519413`*^9}, {
   3.830849184615608*^9, 3.830849184917305*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7d1396e8-2e14-42fa-9c09-cb2322f66017"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"checkso4su2su2u1", "[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.830839740675437*^9, 3.830849173408584*^9, {3.833922746904167*^9, 
   3.833922753057259*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f87280fc-2d0b-413b-8bd3-c491ff600f65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.07077`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.83392276682802*^9, 3.83488576884319*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"b4f723a1-aa83-46cb-8a40-25732aca01dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.124185`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.83392276682802*^9, 3.8348857739932213`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"88477304-608d-46da-97d7-60b035992f92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.694764`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.83392276682802*^9, 3.8348857797958813`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"af7c9bb3-ee97-4533-aabc-006f37c9bff0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.670164`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.83392276682802*^9, 3.834885791494959*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"6f750d4b-1af9-4a25-80eb-68ca51cc60e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50.013158`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.83392276682802*^9, 3.834885841931161*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"5d9af37b-fa3a-4e68-a0d9-bfda7a4ab6af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"order", "=", "8"}]], "Input",
 CellChangeTimes->{{3.830838879021051*^9, 3.830838880722143*^9}, {
   3.8308395843863983`*^9, 3.8308395845120277`*^9}, {3.830839682113433*^9, 
   3.830839682464823*^9}, {3.8308398136075974`*^9, 3.83083981374247*^9}, {
   3.8308400319721947`*^9, 3.830840049112173*^9}, {3.830843016394661*^9, 
   3.830843040617393*^9}, 3.833923043921515*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"dcf2276c-c060-49eb-af7d-63cd421d29ea"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.83083888141405*^9, 3.830839584702902*^9, 3.83083968278196*^9, 
   3.830839814104658*^9, {3.830840032237102*^9, 3.830840049274494*^9}, {
   3.830843017374941*^9, 3.8308430440931997`*^9}, 3.830847747855711*^9, 
   3.8339227617748957`*^9, 3.833923044578514*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"462138d7-0122-4aa6-80cb-da89113d1e41"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rand", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830837976827422*^9, 3.830838012553447*^9}, {
  3.83385420545184*^9, 3.833854208575046*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fb4abead-7863-4aa6-a37e-7d6b9ae38a4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"checkso4su2su2u1", "[", "k", "]"}], "/.", "rand"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "6", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833923050175745*^9, 3.833923050926817*^9}, {
  3.833926682980167*^9, 3.833926687118176*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1224d364-c412-4984-85e1-3e2109c77637"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"384.670787`", ",", "0``99.47857105893962"}], "}"}]], "Print",
 CellChangeTimes->{3.833923784994979*^9, 3.8339270922893047`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ea7114c3-cf3d-43dd-b2bd-a38528d5c616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"437.766312`", ",", "0``101.00592259871411"}], "}"}]], "Print",
 CellChangeTimes->{3.833923784994979*^9, 3.833927554890622*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"53df7fbb-5cb1-40e0-95be-a057ece6f256"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"550.197629`", ",", "0``102.53334717891673"}], "}"}]], "Print",
 CellChangeTimes->{3.833923784994979*^9, 3.8339281192383623`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0bc38554-b7ef-4dea-873f-e0e2daad177d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check for SO6 vs SU4", "Subsection",
 CellChangeTimes->{{3.829171570339346*^9, 3.8291715964882727`*^9}, {
  3.830837889820353*^9, 
  3.830837897433379*^9}},ExpressionUUID->"74dbde75-5046-42f6-8c45-\
226c7443e8a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkso6su4", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SUinstanton", "[", 
      RowBox[{"4", ",", "k"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["A", "1"], " ", 
        SubscriptBox["A", "2"], " ", 
        SubscriptBox["A", "3"]}]}], "}"}]}], ")"}], "-", 
   RowBox[{"SOinstanton", "[", 
    RowBox[{"6", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830837901282199*^9, 3.830837951451874*^9}, {
   3.830838017090777*^9, 3.8308380270128117`*^9}, 3.8308382394218388`*^9, {
   3.830849050137671*^9, 3.830849058510549*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"8d35dcc3-7482-4d19-be17-5d8fbd8f5791"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"checkso6su4", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.83083830953267*^9, 3.830838309675671*^9}, {
  3.830849157432317*^9, 3.830849158791808*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a841c4ff-6a91-4d5e-b60a-b5941f497e9c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.830838310735169*^9, 3.83084782526582*^9, 
  3.8308492047434177`*^9, 3.8348854069192142`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"cf7d06cc-e3e1-4d3f-844a-34c95cafc860"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"checkso6su4", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.830838318908678*^9, 3.830838319148003*^9}, 
   3.830849161121503*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"e290f358-11d4-45aa-9c50-ccbcc11689f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.830838326575891*^9, 3.8308478303432093`*^9, 
  3.8308492089892187`*^9, 3.834885411906475*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"6681e874-6328-4a46-9d16-8c524b206428"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"checkso6su4", "[", "k", "]"}], "/.", "rand"}], "]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "3", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.8308380464003897`*^9, {3.8308382277064867`*^9, 3.830838233086217*^9}, 
   3.830838273829718*^9, {3.830838324140292*^9, 3.83083833290357*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"0baf5405-a511-4a7f-9ae5-ac5894ab909f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.192011`", ",", "0``1002.389050107569"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8308380480981073`*^9, {3.830838233457621*^9, 3.830838242002707*^9}, 
   3.830838335833617*^9, 3.830847832458282*^9, 3.830849211322728*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"b1b7f8c1-e951-4df8-a054-9635d6e701f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.035378`", ",", "0``1006.4109568988598"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8308380480981073`*^9, {3.830838233457621*^9, 3.830838242002707*^9}, 
   3.830838335833617*^9, 3.830847832458282*^9, 3.83084922043782*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"341cf8a3-478c-4ba1-967e-502ba6bb25b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33.379442`", ",", "0``1010.866416045045"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8308380480981073`*^9, {3.830838233457621*^9, 3.830838242002707*^9}, 
   3.830838335833617*^9, 3.830847832458282*^9, 3.830849254140072*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"00b8503a-0863-4532-9e15-59adf29f78f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["check SO(7) against unrefined limit of (2.18) of 1801.03579", \
"Subsection",
 CellChangeTimes->{{3.829171570339346*^9, 3.8291715964882727`*^9}, {
  3.830837889820353*^9, 3.830837897433379*^9}, {3.8308475385864353`*^9, 
  3.8308475563900537`*^9}},ExpressionUUID->"0c07402c-73db-4de4-9490-\
9723688b86c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"so7block1", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"x", ",", "i"}], "]"}], "]"}]}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"Sinh", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["v", "i"], "-", 
                   SubscriptBox["v", "j"], "-", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"arm", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                    RowBox[{"leg", "[", 
                    RowBox[{
                    RowBox[{"young", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "x"}], "]"}], "+", 
                    "1"}], ")"}], "h"}]}], ")"}], "/", "2"}], "]"}]}], ")"}], 
             "^", "2"}], "  ", " ", "2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["v", "j"]}], "-", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}]}], ")"}], "/", "2"}], "]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"boxes", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821599100935486*^9, 3.821599139636066*^9}, {
   3.8215991700061617`*^9, 3.821599200558031*^9}, {3.821599581016533*^9, 
   3.821599628441877*^9}, {3.821600424923422*^9, 3.821600431630191*^9}, {
   3.821601268820922*^9, 3.821601314314715*^9}, {3.821602777840407*^9, 
   3.8216027829034777`*^9}, {3.821661615832963*^9, 3.8216616188519497`*^9}, {
   3.821661650920483*^9, 3.8216616676125183`*^9}, {3.821661981118064*^9, 
   3.821662020219285*^9}, {3.82166222131247*^9, 3.8216622425738697`*^9}, {
   3.821662282149877*^9, 3.8216623712722073`*^9}, {3.821666178403854*^9, 
   3.821666203859026*^9}, {3.821666355809239*^9, 3.821666366981228*^9}, {
   3.821674977058711*^9, 3.8216749964087257`*^9}, {3.821685387433099*^9, 
   3.821685390670738*^9}, {3.821686235627412*^9, 3.821686235779477*^9}, {
   3.8216862835663233`*^9, 3.821686283676633*^9}, {3.821687002909025*^9, 
   3.821687003034616*^9}, {3.8216878180498953`*^9, 3.821687821678259*^9}, 
   3.8218391928835783`*^9, 3.82277072208782*^9, {3.823129201882262*^9, 
   3.8231292019983387`*^9}, {3.823129272943264*^9, 3.823129273061994*^9}, {
   3.8308314426450644`*^9, 3.830831447082054*^9}, {3.830831635075403*^9, 
   3.830831667619677*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"2303093b-8cd1-4ed9-878a-d6c7e3de7843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"so7block2", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}]}], ")"}], "/", "2"}], "]"}]}],
            " ", ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}], "-", "h"}], ")"}], "/", 
              "2"}], "]"}], "2", " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"x", ",", "i"}], "]"}], "+", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"y", ",", "j"}], "]"}], "+", "h"}], ")"}], "/", 
              "2"}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"boxes", "[", 
           RowBox[{"young", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        RowBox[{"boxes", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"i", "+", "1"}], ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8216625676141157`*^9, 3.8216626224455767`*^9}, 
   3.821662686748364*^9, {3.8216666101299887`*^9, 3.821666610235197*^9}, {
   3.821666779334029*^9, 3.821666833582548*^9}, {3.8216702778963842`*^9, 
   3.821670300237958*^9}, 3.821670366132742*^9, {3.821670419499568*^9, 
   3.8216704298959713`*^9}, {3.821676250995133*^9, 3.82167625401117*^9}, 
   3.8227707236621943`*^9, {3.830831729656666*^9, 3.830831736082699*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bcc9d3be-28ca-47b8-9db4-f3480edcb988"],

Cell[BoxData[
 RowBox[{
  RowBox[{"so7block3", "[", "young_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}]}], ")"}], 
            "/", "2"}], "]"}]}], " ", ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}], "-", "h"}], 
             ")"}], "/", "2"}], "]"}], "2", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SubscriptBox["v", "i"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "h"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "h"}], "+", "h"}], 
             ")"}], "/", "2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"boxes", "[", 
           RowBox[{"young", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8216711531923437`*^9, {3.821671435632146*^9, 3.821671491431079*^9}, {
   3.821671654606906*^9, 3.821671685930821*^9}, {3.821672362750415*^9, 
   3.8216724483406773`*^9}, {3.821674055282102*^9, 3.8216740699222527`*^9}, 
   3.821674230134479*^9, {3.821674356811254*^9, 3.821674361420844*^9}, {
   3.821674396021215*^9, 3.821674396177031*^9}, {3.8216744342985067`*^9, 
   3.821674447695353*^9}, {3.821674500540317*^9, 3.8216745085583963`*^9}, {
   3.821674563518367*^9, 3.821674586610981*^9}, 3.8227707251027727`*^9, {
   3.8308317476977797`*^9, 3.830831751732533*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d62194a6-4267-4dc5-b5d2-dcb9997bc7a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"so7", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", "k"}], 
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrigToExp", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"so7block1", "[", "#", "]"}], 
               RowBox[{"so7block2", "[", "#", "]"}], 
               RowBox[{"so7block3", "[", "#", "]"}]}], "&"}], " ", "/@", " ", 
             
             RowBox[{"YoungTuples", "[", 
              RowBox[{"4", ",", "k"}], "]"}]}], ")"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["v", "1"], "\[Rule]", " ", 
             FractionBox[
              RowBox[{
               SubscriptBox["u", "1"], "+", 
               SubscriptBox["u", "2"], "+", 
               SubscriptBox["u", "3"]}], "2"]}], ",", 
            RowBox[{
             SubscriptBox["v", "2"], "\[Rule]", " ", 
             FractionBox[
              RowBox[{
               SubscriptBox["u", "1"], "-", 
               SubscriptBox["u", "2"], "-", 
               SubscriptBox["u", "3"]}], "2"]}], ",", 
            RowBox[{
             SubscriptBox["v", "3"], "\[Rule]", " ", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["u", "1"]}], "+", 
               SubscriptBox["u", "2"], "-", 
               SubscriptBox["u", "3"]}], "2"]}], ",", 
            RowBox[{
             SubscriptBox["v", "4"], "\[Rule]", " ", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["u", "1"]}], "-", 
               SubscriptBox["u", "2"], "+", 
               SubscriptBox["u", "3"]}], "2"]}]}], "}"}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "1"], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "1"], "]"}]}]}], ",", 
          RowBox[{
           SubscriptBox["u", "2"], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "2"], "]"}]}]}], ",", 
          RowBox[{
           SubscriptBox["u", "3"], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             SubscriptBox["A", "3"], "]"}]}]}], ",", 
          RowBox[{"h", "\[Rule]", " ", 
           RowBox[{"-", 
            RowBox[{"Log", "[", "q", "]"}]}]}]}], "}"}]}], "//", "Cancel"}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821674734097289*^9, 3.821674753255035*^9}, {
  3.821674881435547*^9, 3.8216748982683907`*^9}, {3.821687452402873*^9, 
  3.821687471080694*^9}, {3.8216883956008043`*^9, 3.8216884203875017`*^9}, {
  3.8227707371715813`*^9, 3.822770764189774*^9}, {3.8228002847663116`*^9, 
  3.822800289704906*^9}, {3.822802421723629*^9, 3.8228025179389133`*^9}, {
  3.8228065394059362`*^9, 3.822806591928297*^9}, {3.822807240539247*^9, 
  3.822807247160305*^9}, {3.830831519715728*^9, 3.8308315205748167`*^9}, {
  3.830831756234724*^9, 3.830831759451811*^9}, {3.8308479517567787`*^9, 
  3.830847955385397*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"32c78125-fea8-4195-b238-afeaa04dec11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkso7", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"SOinstanton", "[", 
     RowBox[{"7", ",", "k"}], "]"}], "-", 
    RowBox[{"so7", "[", "k", "]"}]}], "/.", "rand"}]}]], "Input",
 CellChangeTimes->{{3.8308317998534317`*^9, 3.8308318185571527`*^9}, {
  3.830831856142487*^9, 3.830831857492182*^9}, {3.830847570102262*^9, 
  3.830847571454544*^9}, {3.8308489629805613`*^9, 3.830848963228417*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"526f00ba-1355-435f-b94c-a27dd34f348e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{"checkso7", "[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"877674a5-341d-4cb3-9261-65c7606a2c0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.078942`", ",", "0``991.5379769037232"}], "}"}]], "Print",
 CellChangeTimes->{3.830848972753871*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"941a6390-a9a5-43d9-bff2-c6dd8f3c01c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.919753`", ",", "0``984.904997040337"}], "}"}]], "Print",
 CellChangeTimes->{3.8308489736872587`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"0bdd070c-09ce-40ca-9f12-6fdc3125e1b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.094471`", ",", "0``976.243472317213"}], "}"}]], "Print",
 CellChangeTimes->{3.830848978851294*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a30c62c5-e82d-4d33-813b-3091112a12a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"43.424851`", ",", "0``970.6316419366475"}], "}"}]], "Print",
 CellChangeTimes->{3.8308490228813543`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"0d5ece6b-f93c-4c70-acb3-d0f08ab2a653"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check for Sp1 vs SU2", "Subsection",
 CellChangeTimes->{{3.829181188243718*^9, 
  3.829181203280404*^9}},ExpressionUUID->"08ce91c5-2f25-4547-80a9-\
fa8fb073cc28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checksp1su2", "[", "k_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"Zspeven", "[", 
      RowBox[{"1", ",", "k"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SUinstanton", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         RowBox[{"1", "/", 
          SubscriptBox["A", "1"]}]}], "}"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"Zspodd", "[", 
      RowBox[{"1", ",", "k"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SUinstanton", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         RowBox[{"1", "/", 
          SubscriptBox["A", "1"]}]}], "}"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830846736991148*^9, 3.830846834004381*^9}, {
  3.830848889518695*^9, 3.830848894188602*^9}, {3.8308489298185596`*^9, 
  3.830848943696889*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"59b9f18a-a517-45a0-bbeb-415c2a6a631f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"checksp1su2", "[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830846857578827*^9, 3.830846885554944*^9}, {
   3.8308489001844*^9, 3.83084890113244*^9}, 3.833852289374016*^9, {
   3.833852714345263*^9, 3.833852718568619*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"baf0e257-2612-4efb-b596-2c5719fb8774"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008254`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.83386667422231*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"6efddb7e-5a92-45ca-be25-c355b293c0d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.156538`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.8338666743387623`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f585d0b3-2b2a-4a76-b35e-a82ed2e44143"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.319191`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.8338666746589737`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"02148fac-89b7-4622-8083-8207e9dbf1d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.803915`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.833866676466147*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"87671cbe-56fc-4c4d-a93d-3350a7914bc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.702341`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.833866680183522*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"acfd126c-d37d-4b5a-98c4-da573016f1d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.141222`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.833866702408971*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5a85880e-34ed-49ea-bca9-dac74b065851"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"44.732127`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.8338667480485363`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c26ff0c3-5c77-4754-b0cc-4bc1d26b9901"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"189.938067`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.833866957667976*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"9116ac10-ef10-4fa3-ba8b-227fec8f5627"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"316.389227`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.830848553178562*^9, 3.830848905027727*^9, 3.833579004327086*^9, 
   3.833693593045518*^9, 3.8338512319376297`*^9, {3.833851284114224*^9, 
   3.833851328724646*^9}, 3.833851446402317*^9, 3.833851536778685*^9, 
   3.8338526091632013`*^9, 3.833852652642549*^9, 3.83385271913831*^9, 
   3.8338665544600353`*^9, 3.8338672838898687`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2d79b9ee-b267-473c-91e0-7a500b45254c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"checksp1su2", "[", "k", "]"}], "/.", "rand"}], "]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "10", ",", "13"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833579115532948*^9, 3.833579127334856*^9}, {
  3.833851342034565*^9, 3.833851367080763*^9}, {3.83386670643747*^9, 
  3.833866706731786*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"bf44f7f9-35f7-4ee9-a564-de2f007cee36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"879.192914`", ",", "0``144.50105721259203"}], "}"}]], "Print",
 CellChangeTimes->{3.833854122167459*^9, 3.833855093405017*^9, 
  3.8338681934835253`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c004ca17-c532-4631-b5f9-3de36befce1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1359.168349`", ",", "0``152.44323182417298"}], "}"}]], "Print",
 CellChangeTimes->{3.833854122167459*^9, 3.833855093405017*^9, 
  3.8338695554985313`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3ffa1839-b06a-4950-86aa-4c6a44a63140"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4067.696451`", ",", "0``160.42228787060446"}], "}"}]], "Print",
 CellChangeTimes->{3.833854122167459*^9, 3.833855093405017*^9, 
  3.833873626620928*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"86c18383-cde7-4b7a-9c2f-b5053224e09a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6366.1541`", ",", "0``169.1720764507672"}], "}"}]], "Print",
 CellChangeTimes->{3.833854122167459*^9, 3.833855093405017*^9, 
  3.8338799981556263`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"73b8b268-95a9-48ca-8ea8-2e13c2a42761"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check for Sp2 vs SO5 ", "Subsection",
 CellChangeTimes->{{3.829171570339346*^9, 
  3.8291715964882727`*^9}},ExpressionUUID->"420f0cc4-9e2f-419c-9cc6-\
5d73eeb2b7a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checksp2so5", "[", "k_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Zspeven", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           RowBox[{
            SubscriptBox["A", "2"], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", " ", 
         RowBox[{
          SubscriptBox["A", "2"], "\[Rule]", 
          RowBox[{
           SubscriptBox["A", "2"], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SOinstanton", "[", 
        RowBox[{"5", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], ")"}]}]}], "}"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Zspodd", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", "1"], "\[Rule]", " ", 
          RowBox[{
           SubscriptBox["A", "1"], " ", 
           RowBox[{
            SubscriptBox["A", "2"], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", " ", 
         RowBox[{
          SubscriptBox["A", "2"], "\[Rule]", 
          RowBox[{
           SubscriptBox["A", "2"], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SOinstanton", "[", 
        RowBox[{"5", ",", "k"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["A", "2"], "\[Rule]", " ", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], ")"}]}]}], "}"}]}], ")"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.830846934441532*^9, 3.8308469902421083`*^9}, {
  3.830847053586094*^9, 3.8308470888629417`*^9}, {3.8308471458363256`*^9, 
  3.83084714616105*^9}, {3.8308490802403517`*^9, 3.830849085094401*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1fc924ae-3f74-4502-a92c-d67c82bad880"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Together", "[", 
     RowBox[{"checksp2so5", "[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830846857578827*^9, 3.830846885554944*^9}, {
  3.830847005703003*^9, 3.830847009318853*^9}, {3.830847171116372*^9, 
  3.830847171544674*^9}, {3.830849088071246*^9, 3.83084908899795*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"c49e6df0-0549-4ea7-87e6-70f815a3b5fc"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.8308470100879803`*^9, 3.830847092539228*^9, 3.830847156082011*^9, 
   3.830847220131344*^9, 3.833879998757077*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"fff041a0-b0fd-4ea7-8d38-38c9a4ed6d98"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.8308470100879803`*^9, 3.830847092539228*^9, 3.830847156082011*^9, 
   3.830847220131344*^9, 3.833879999154728*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"e84a89f3-8b53-4379-a195-05461862c6ce"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.8308470100879803`*^9, 3.830847092539228*^9, 3.830847156082011*^9, 
   3.830847220131344*^9, 3.83388000070471*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"c17a0121-2f43-4fb8-b2b0-df441d7a099d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.8308470100879803`*^9, 3.830847092539228*^9, 3.830847156082011*^9, 
   3.830847220131344*^9, 3.833880031403838*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"52be8e3c-ff19-46ed-83bd-865d948cd36a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.830846880644249*^9, 3.830846885874948*^9}, 
   3.8308470100879803`*^9, 3.830847092539228*^9, 3.830847156082011*^9, 
   3.830847220131344*^9, 3.833880166662471*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"04b9347e-0d9c-45da-9605-413715739a5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"checksp2so5", "[", "k", "]"}], "/.", "rand"}], "]"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "6", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8338545713910093`*^9, 3.833854584030286*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"eaac3fc6-6abe-456f-83f1-e279d9c99181"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"76.876362`", ",", "0``110.33042281960124"}], "}"}]], "Print",
 CellChangeTimes->{3.833880243896407*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3001f456-d408-4b13-8857-4db857ba7b47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"175.300937`", ",", "0``117.66502238754298"}], "}"}]], "Print",
 CellChangeTimes->{3.833880419306329*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cca23090-ea97-4ad1-81f7-ff613ccfaf9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"801.230727`", ",", "0``123.47977020338584"}], "}"}]], "Print",
 CellChangeTimes->{3.833881221447625*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"afb99f41-6b69-4ad2-ac80-ab8d18f92ccb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2233.739646`", ",", "0``131.1171718988059"}], "}"}]], "Print",
 CellChangeTimes->{3.833883456955347*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"2b2e8c68-6e9e-4964-946b-66f1b864898a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9434.193298`", ",", "0``140.00777804482829"}], "}"}]], "Print",
 CellChangeTimes->{3.833892898154014*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"f9b90e3b-9689-45d2-bfbb-dde8a8a9f506"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topological Vertex", "Section",
 CellChangeTimes->{{3.8344697382253227`*^9, 
  3.834469742538549*^9}},ExpressionUUID->"c8888070-0024-486d-883b-\
411ea506dfe4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekra", "[", 
   RowBox[{"Q_", ",", "\[Lambda]_", ",", "\[Nu]_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Q", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"RegYoung", "[", 
             RowBox[{
              RowBox[{"DualPartition", "[", "\[Nu]", "]"}], ",", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"x", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}]}]}], ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Q", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Nu]", "[", 
             RowBox[{"[", 
              RowBox[{"y", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"RegYoung", "[", 
             RowBox[{
              RowBox[{"DualPartition", "[", "\[Lambda]", "]"}], ",", 
              RowBox[{"\[Nu]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"y", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "+", 
           RowBox[{"y", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"y", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}]}], ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Nekrasov", " ", "factor"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7831274427683764`*^9, 3.783127443481031*^9}, {
  3.8211494871816072`*^9, 3.821149488176774*^9}, {3.821149622741375*^9, 
  3.82114962371588*^9}, {3.821150064162382*^9, 3.821150067699337*^9}, {
  3.82115067673595*^9, 3.821150680235551*^9}, {3.821151561962316*^9, 
  3.821151562332369*^9}, {3.821151797775745*^9, 3.821151826221862*^9}, {
  3.8211656678144608`*^9, 3.821165668725963*^9}, {3.821167308954173*^9, 
  3.821167326629286*^9}, {3.821167359089435*^9, 3.8211673590911217`*^9}, {
  3.825209778776935*^9, 3.825209859980611*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"86492958-8af6-46f2-9913-c78d4726a2bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numM", "[", 
   RowBox[{"P_", ",", "Q_", ",", "\[Lambda]_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"P", "^", "2"}], " ", 
       RowBox[{"Q", "^", "2"}], "  ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"arm", "[", 
           RowBox[{"\[Lambda]", ",", "x"}], "]"}], "+", 
          RowBox[{"leg", "[", 
           RowBox[{"\[Lambda]", ",", "x"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"x", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821150055978806*^9, 3.821150083705978*^9}, {
   3.821150690328644*^9, 3.821150698832999*^9}, {3.821151054159933*^9, 
   3.821151084351679*^9}, {3.82115181651068*^9, 3.8211518317657957`*^9}, {
   3.821152064401802*^9, 3.821152065314636*^9}, {3.821165670928623*^9, 
   3.82116567516763*^9}, 3.821674266454925*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"fc7e1d23-8630-486a-8154-c750ba86dd28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"denM", "[", 
   RowBox[{
   "P_", ",", "Q1_", ",", "Q2_", ",", "\[Lambda]_", ",", "\[Nu]_", ",", 
    "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"P", "^", "2"}], " ", "Q1", " ", "Q2", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"leg", "[", 
             RowBox[{
              RowBox[{"DualPartition", "[", "\[Nu]", "]"}], ",", "x"}], 
             "]"}]}], "-", "1", "-", 
           RowBox[{"arm", "[", 
            RowBox[{"\[Lambda]", ",", "x"}], "]"}]}], ")"}]}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"P", "^", "2"}], " ", "Q1", " ", "Q2", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"leg", "[", 
            RowBox[{"\[Nu]", ",", "x"}], "]"}], "+", "1", "+", 
           RowBox[{"arm", "[", 
            RowBox[{
             RowBox[{"DualPartition", "[", "\[Lambda]", "]"}], ",", "x"}], 
            "]"}]}], ")"}]}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"boxes", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.822715656143944*^9, {3.822715688688525*^9, 3.822715695695723*^9}, {
   3.822715859701572*^9, 3.8227158728004723`*^9}, 3.822715950850794*^9, 
   3.8227160279470654`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"d68cd458-5070-4ed6-b739-7cabc87b0d23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", "j_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    SubscriptBox["Q", "k"], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "2", ",", "j"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821760479497357*^9, 3.821760483900214*^9}, {
  3.82176070394689*^9, 3.82176070404418*^9}, {3.834884901450325*^9, 
  3.834884903973695*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"200bb1c0-a0d3-4a39-83bd-281cfbf4339f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfactor", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"numM", "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       RowBox[{"QQ", "[", "i", "]"}], ",", 
       RowBox[{"young", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"denM", "[", 
       RowBox[{
        SubscriptBox["Q", "1"], ",", 
        RowBox[{"QQ", "[", 
         RowBox[{"x", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"QQ", "[", 
         RowBox[{"x", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821153977617082*^9, 3.821154022523696*^9}, {
   3.8211541670583353`*^9, 3.821154181494152*^9}, {3.8211543337928762`*^9, 
   3.821154353331596*^9}, {3.821154739591185*^9, 3.821154768891307*^9}, 
   3.8211548290367317`*^9, {3.8211549335216427`*^9, 3.821154956668623*^9}, 
   3.821155028862484*^9, {3.821155158652802*^9, 3.8211551925271797`*^9}, {
   3.821162577607216*^9, 3.821162597914706*^9}, {3.821674258289266*^9, 
   3.821674275292612*^9}, {3.821749834761219*^9, 3.8217498367627087`*^9}, {
   3.821749881534042*^9, 3.821749887203857*^9}, {3.8217588081125193`*^9, 
   3.821758812230685*^9}, {3.821759878349243*^9, 3.8217598818087053`*^9}, {
   3.82176050110602*^9, 3.821760518687046*^9}, 3.822344707677977*^9, {
   3.8348856061085243`*^9, 3.834885616222555*^9}, {3.834887099404312*^9, 
   3.83488710782742*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"383ef6e8-f98d-470c-87fe-0734157c6e8e"],

Cell[CellGroupData[{

Cell["SO(2N) partition function", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
  3.821162275954821*^9, 
  3.821162285986537*^9}},ExpressionUUID->"4cafefb7-e02c-4963-a631-\
65c34f459e3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preeven", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "2"], "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"AbsYoung", "[", 
       RowBox[{"young", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}]}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["Q", 
        RowBox[{"k", "+", "1"}]], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"k", "-", "2"}], ")"}]}], "]"}], 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", 
       RowBox[{
        RowBox[{"Length", "[", "young", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8211570763643627`*^9, 3.821157096524448*^9}, {
   3.821158800734147*^9, 3.821158801546852*^9}, {3.821158836328911*^9, 
   3.8211588828761463`*^9}, 3.82115927054667*^9, {3.82115956311578*^9, 
   3.821159602597547*^9}, {3.821161445527672*^9, 3.8211614482144403`*^9}, {
   3.821161527311885*^9, 3.821161545661942*^9}, {3.821164854058024*^9, 
   3.821164865291995*^9}, {3.8211649556079903`*^9, 3.821165005803421*^9}, {
   3.821167668947586*^9, 3.821167672399818*^9}, {3.821717336945853*^9, 
   3.8217173446455183`*^9}, {3.821762750275465*^9, 3.821762750486422*^9}, {
   3.834884929832953*^9, 3.834884939758664*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8bd6d447-757c-4fc3-ad80-763181c9ce62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekeven", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{"1", ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Nekra", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           SubscriptBox["Q", 
            RowBox[{"k", "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821155335456147*^9, 3.821155342791657*^9}, 
   3.82115551527777*^9, {3.821155765994924*^9, 3.821155802206442*^9}, {
   3.821155855673883*^9, 3.8211558655716*^9}, {3.8211560308374023`*^9, 
   3.821156076331684*^9}, {3.821156107788658*^9, 3.821156114094095*^9}, {
   3.821156352881879*^9, 3.821156362999262*^9}, 3.821158649360158*^9, 
   3.821161413796482*^9, {3.821162791031948*^9, 3.821162809991723*^9}, 
   3.8211676778022203`*^9, 3.821762364615089*^9, {3.8348849607628117`*^9, 
   3.834884961052397*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"77f0dd0d-7886-4b25-9c00-7103a89313e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soeven", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"preeven", "[", "#", "]"}], 
        RowBox[{"Nekeven", "[", "#", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Mfactor", "[", "#", "]"}], ")"}], "^", "2"}]}], "&"}], " ",
       "/@", " ", 
      RowBox[{"YoungTuples", "[", 
       RowBox[{"N", ",", "k"}], "]"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.821161839743722*^9, 3.8211618638219433`*^9}, {
   3.821162021567483*^9, 3.821162061380829*^9}, {3.821165190719213*^9, 
   3.821165191393763*^9}, {3.821165442016859*^9, 3.821165446041168*^9}, {
   3.8211676805987577`*^9, 3.821167682512089*^9}, 3.821674283311257*^9, 
   3.8228912502622967`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"fb274708-d131-4b7f-b927-46433cb66772"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soeven", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.821162073960249*^9, 3.821162076955883*^9}, 
   3.8211651962389593`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"04e92eb1-54b0-4746-899e-ee37130f814e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["Q", "2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.8211620773799067`*^9, 3.821162602319474*^9, 
  3.821162813484406*^9, 3.821165204813504*^9, 3.821165596161604*^9, 
  3.8211656793089533`*^9, 3.821167398452506*^9, 3.821168548706436*^9, 
  3.821310554521801*^9, 3.8214824632482843`*^9, 3.8214956012659483`*^9, 
  3.8217120755999804`*^9, 3.821719547465269*^9, 3.821762373975531*^9, 
  3.8217627803116503`*^9, 3.834884987760478*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"0e28133f-ecdd-4bad-8b9c-8ab717590a42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soeven", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.821162086801503*^9, 3.821162090160214*^9}, 
   3.82116519872543*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"86d8552e-3b7f-4a57-918c-8cb15b15d29b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
     SubsuperscriptBox["Q", "2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubscriptBox["Q", "2"], " ", 
         SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"], " ", 
         SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "3"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"], " ", 
       SubsuperscriptBox["Q", "3", "2"]}]}], ")"}], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "3"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.8211620904464903`*^9, 3.821162623075276*^9, 
  3.821162856210698*^9, 3.8211649423297987`*^9, 3.821164985445786*^9, 
  3.8211652048758707`*^9, 3.821165596404345*^9, 3.8211656793742247`*^9, 
  3.821167399317013*^9, 3.82116854873673*^9, 3.821310554533217*^9, 
  3.821482463259491*^9, 3.821495601277028*^9, 3.821712075609811*^9, 
  3.821719547525504*^9, 3.8217623740469713`*^9, 3.821762780373934*^9, 
  3.834884987772921*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"7b446eca-09c2-4bd4-9daf-935f8f8e9440"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soeven", "[", 
  RowBox[{"2", ",", "2"}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"a4ad51db-4e6c-49d1-813f-1961a4b5bc53"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubsuperscriptBox["Q", "1", "2"], 
        SuperscriptBox["q", "2"]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubsuperscriptBox["Q", "1", "2"], "q"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["Q", "2", "4"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SubsuperscriptBox["Q", "1", "2"]}]}], ")"}], "2"], " ", 
    SubsuperscriptBox["Q", "2", "4"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["Q", "2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"q", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}], 
        SuperscriptBox["q", "2"]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}], "q"]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.834887154877803*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"dcc8774f-9882-45ad-8e7a-209f395fa3e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(2N+1) partition function", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
  3.821162275954821*^9, 3.821162285986537*^9}, {3.8211654191153*^9, 
  3.821165425995708*^9}},ExpressionUUID->"a18737fd-a7bf-4281-bdc4-\
63b2bec0f02c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preodd", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["Q", "2"], "^", 
    RowBox[{"(", 
     RowBox[{"AbsYoung", "[", 
      RowBox[{"young", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ")"}]}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["Q", 
        RowBox[{"k", "+", "1"}]], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "3"}], ")"}], "]"}], 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", 
       RowBox[{
        RowBox[{"Length", "[", "young", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "k"}], ")"}], 
        RowBox[{"\[Kappa]", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8211570763643627`*^9, 3.821157096524448*^9}, {
   3.821158800734147*^9, 3.821158801546852*^9}, {3.821158836328911*^9, 
   3.8211588828761463`*^9}, 3.82115927054667*^9, {3.82115956311578*^9, 
   3.821159602597547*^9}, {3.821161445527672*^9, 3.8211614482144403`*^9}, {
   3.821161527311885*^9, 3.821161545661942*^9}, {3.821164854058024*^9, 
   3.821164865291995*^9}, {3.8211649556079903`*^9, 3.821165005803421*^9}, {
   3.821167668947586*^9, 3.821167743058198*^9}, {3.821696300697386*^9, 
   3.82169630126178*^9}, {3.834885039397847*^9, 3.834885044057979*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"972cc0a9-98dd-41e5-8891-5f81a32e0027"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nekodd", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{"1", ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["Q", "1"], " ", 
           RowBox[{"Product", "[", 
            RowBox[{
             SubscriptBox["Q", 
              RowBox[{"k", "+", "1"}]], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Nekra", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           SubscriptBox["Q", 
            RowBox[{"k", "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821310519845965*^9, 3.821310537256031*^9}, {
   3.82131100725401*^9, 3.821311007858835*^9}, 3.821311285556554*^9, {
   3.821311316087509*^9, 3.8213113219099073`*^9}, {3.821311369258547*^9, 
   3.821311371380796*^9}, 3.821311417209502*^9, {3.8213115072773037`*^9, 
   3.821311616449511*^9}, 3.821311738106967*^9, 3.8213238179679317`*^9, {
   3.821413071703549*^9, 3.821413110429553*^9}, 3.821413202130269*^9, {
   3.8217609482766047`*^9, 3.8217609877555857`*^9}, {3.8217613312996063`*^9, 
   3.82176137745728*^9}, {3.82176233427442*^9, 3.82176234216402*^9}, {
   3.834885056264388*^9, 3.834885064602738*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6ba9f544-186a-4bbe-9951-5a25fcbc6895"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soodd", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"preodd", "[", "#", "]"}], 
        RowBox[{"Nekodd", "[", "#", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Mfactor", "[", "#", "]"}], " ", ")"}], "^", "2"}]}], "&"}],
       " ", "/@", " ", 
      RowBox[{"YoungTuples", "[", 
       RowBox[{"N", ",", "k"}], "]"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.82131031604778*^9, {3.8213105451975737`*^9, 3.821310552094676*^9}, {
   3.82133523138365*^9, 3.8213352362905197`*^9}, 3.8216742921577053`*^9, {
   3.834885075474257*^9, 3.834885076851071*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b1f9a2a2-4e49-47b4-bd26-21860f35e166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soodd", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"11cb17f0-a44b-4a92-8932-4c692d48ca36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
     SubscriptBox["Q", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.821413215409936*^9, 3.821413369748281*^9, 3.821495559828682*^9, {
   3.821696322685048*^9, 3.8216963348853817`*^9}, {3.821712072229849*^9, 
   3.821712075821577*^9}, 3.8217195477224913`*^9, 3.821749907664686*^9, 
   3.821759986095837*^9, 3.821761434506135*^9, 3.821762780526824*^9, 
   3.8348850798563433`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"bed37bd6-6fa9-4710-a3b4-15066135ca79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soodd", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8213117559342117`*^9, 3.821311759734877*^9}, 
   3.821336391534354*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"e5f5835d-8128-44c2-9fdb-4f083dbbedc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
     SubscriptBox["Q", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubscriptBox["Q", "2"], " ", 
         SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"], " ", 
         SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "3"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["Q", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"], " ", 
        SubsuperscriptBox["Q", "3", "2"]}]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "3"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubscriptBox["Q", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"], " ", 
        SubscriptBox["Q", "3"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8213117600767736`*^9, 3.8213363918354273`*^9, 3.821413369838709*^9, 
   3.8214955598415623`*^9, {3.8216963226984987`*^9, 3.821696334898877*^9}, {
   3.821712072243658*^9, 3.8217120758832483`*^9}, 3.8217195477323437`*^9, 
   3.821749907680607*^9, 3.821759986156447*^9, 3.8217614345209713`*^9, 
   3.821762780594432*^9, 3.834885079866815*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b2c8f6ea-3005-4bfc-a785-bcd695c078b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soodd", "[", 
  RowBox[{"2", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.821336396691927*^9, 3.821336398265809*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d914bfc7-74fc-43ee-85c6-07b5cc718621"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubsuperscriptBox["Q", "1", "2"], 
        SuperscriptBox["q", "2"]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubsuperscriptBox["Q", "1", "2"], "q"]}], ")"}], "2"], " ", 
    SubsuperscriptBox["Q", "2", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "1"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SubsuperscriptBox["Q", "1", "2"]}]}], ")"}], "2"], " ", 
    SubsuperscriptBox["Q", "2", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubsuperscriptBox["Q", "1", "2"]}], ")"}], "2"], " ", 
    SubscriptBox["Q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}], 
        SuperscriptBox["q", "2"]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}], "q"]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["q", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", "q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        SubscriptBox["Q", "2"], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["Q", "1"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}], "q"]}], ")"}], "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", 
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "q"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["Q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubscriptBox["Q", "1"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", 
         SubscriptBox["Q", "1"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", " ", 
         SubsuperscriptBox["Q", "1", "2"], " ", 
         SubscriptBox["Q", "2"]}]}], ")"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.821336398486274*^9, 3.821413369890739*^9, 3.8214955598978252`*^9, {
   3.821696322760088*^9, 3.8216963349592857`*^9}, {3.821712072299787*^9, 
   3.821712075896351*^9}, 3.821719547792131*^9, 3.821749907742662*^9, 
   3.821759986171167*^9, 3.8217614345795717`*^9, 3.82176278061423*^9, 
   3.834885079917602*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cd9f4813-feca-4762-a850-6ce56c4df68b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["G2 partition function", "Subsection",
 CellChangeTimes->{{3.821842179052174*^9, 3.821842226720111*^9}, {
  3.834881942586815*^9, 
  3.834881955511138*^9}},ExpressionUUID->"3c2e6992-9c7a-4ed3-9485-\
5cea9e546047"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NekG2", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{"1", ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{
          SubscriptBox["Q", "1"], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", "2", ")"}]}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["Q", "1"], " ", 
         SubscriptBox["Q", "2"]}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", "q"}], "]"}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        SubscriptBox["Q", "2"], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", "q"}], "]"}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        SubscriptBox["Q", "2"], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["Q", "1"], 
         RowBox[{
          SubscriptBox["Q", "2"], "^", "2"}]}], ",", 
        RowBox[{"DualPartition", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}], ",", "q"}], "]"}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["Q", "1"], 
         SubscriptBox["Q", "2"]}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}], " ", 
      RowBox[{"Nekra", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["Q", "1"], " ", 
         RowBox[{
          SubscriptBox["Q", "2"], "^", "3"}]}], ",", 
        RowBox[{"DualPartition", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "q"}], "]"}], 
      RowBox[{"Nekra", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["Q", "1"], "^", "2"}], " ", 
         RowBox[{
          SubscriptBox["Q", "2"], "^", "3"}]}], ",", 
        RowBox[{"DualPartition", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "q"}], "]"}]}], " ", ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821422913363303*^9, 3.821422983702404*^9}, {
   3.82142310355129*^9, 3.8214231045182943`*^9}, {3.8214294766437883`*^9, 
   3.821429479180854*^9}, {3.821846798775165*^9, 3.821846799851961*^9}, {
   3.8218487926193647`*^9, 3.821848821236375*^9}, {3.82184950748039*^9, 
   3.821849539450365*^9}, {3.8218496036431503`*^9, 3.821849695304945*^9}, {
   3.821849856790143*^9, 3.8218500211464787`*^9}, {3.821850811943767*^9, 
   3.82185081789402*^9}, 3.8218509154958067`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"132274f5-fb53-4b83-b825-c8eb17959815"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preG2", "[", "young_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"AbsYoung", "[", 
      RowBox[{"young", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     StyleBox[")",
      FontWeight->"Plain"]}]}], 
   RowBox[{
    SubscriptBox["Q", "2"], "^", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"AbsYoung", "[", 
       RowBox[{"young", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"young", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "2"}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"young", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/", "2"}], ")"}]}], 
   RowBox[{"q", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"young", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "/", "2"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8214229975414457`*^9, 3.821423005989429*^9}, 
   3.8214277033500967`*^9, 3.821429473278899*^9, {3.821503274339007*^9, 
   3.821503330366426*^9}, {3.8218468046795597`*^9, 3.821846805579369*^9}, {
   3.821847275336746*^9, 3.821847284254858*^9}, {3.8218486711627827`*^9, 
   3.821848698609488*^9}, {3.821850073322793*^9, 3.821850100881649*^9}, {
   3.821850728406137*^9, 3.8218507404499073`*^9}, {3.8218514068871326`*^9, 
   3.82185142218883*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c7c2c638-eb45-4eb6-9896-320bee7f0e24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfactor2", "[", 
   RowBox[{"P_", ",", "young_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"numM", "[", 
      RowBox[{"P", ",", 
       RowBox[{"Product", "[", 
        RowBox[{
         SubscriptBox["Q", "k"], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"young", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "young", "]"}]}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"denM", "[", 
       RowBox[{"P", ",", 
        RowBox[{"Product", "[", 
         RowBox[{
          SubscriptBox["Q", "k"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Product", "[", 
         RowBox[{
          SubscriptBox["Q", "k"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", 
            RowBox[{"Length", "[", "young", "]"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.821153977617082*^9, 3.821154022523696*^9}, {
   3.8211541670583353`*^9, 3.821154181494152*^9}, {3.8211543337928762`*^9, 
   3.821154353331596*^9}, {3.821154739591185*^9, 3.821154768891307*^9}, 
   3.8211548290367317`*^9, {3.8211549335216427`*^9, 3.821154956668623*^9}, 
   3.821155028862484*^9, {3.821155158652802*^9, 3.8211551925271797`*^9}, {
   3.821162577607216*^9, 3.821162597914706*^9}, {3.821674258289266*^9, 
   3.821674275292612*^9}, {3.821749834761219*^9, 3.8217498367627087`*^9}, {
   3.821749881534042*^9, 3.821749887203857*^9}, {3.8217588081125193`*^9, 
   3.821758812230685*^9}, {3.821759878349243*^9, 3.8217598818087053`*^9}, {
   3.82176050110602*^9, 3.821760518687046*^9}, {3.8218502503440027`*^9, 
   3.821850252109573*^9}, {3.834887015204153*^9, 3.8348870590513277`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"72093cf5-82d9-42b9-9cb9-c3ee92b6669d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "[", "k_", "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", 
   RowBox[{"Factor", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"NekG2", "[", "#", "]"}], 
        RowBox[{"preG2", "[", "#", "]"}], 
        RowBox[{"Mfactor2", "[", 
         RowBox[{
          SubscriptBox["Q", "2"], ",", "#"}], "]"}]}], "&"}], " ", "/@", " ", 
      
      RowBox[{"YoungTuples", "[", 
       RowBox[{"3", ",", "k"}], "]"}]}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.821846975242364*^9, 3.82184699617085*^9}, {
  3.821847140243123*^9, 3.821847167508857*^9}, {3.821850115417149*^9, 
  3.821850170333799*^9}, {3.821850274146682*^9, 3.8218503006987743`*^9}, {
  3.8218518908993263`*^9, 3.8218518944945517`*^9}, {3.834881972641902*^9, 
  3.83488197294449*^9}, {3.834882127544799*^9, 3.834882143293474*^9}, {
  3.83488635122477*^9, 3.834886365662818*^9}, {3.8348870414801292`*^9, 
  3.834887061826371*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"bfe19b12-b0ee-4d5e-bfc6-f832ffc73179"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.821851672990924*^9, 3.821851673294805*^9}, 
   3.8218518993352013`*^9, {3.8348819764693613`*^9, 3.834881976751944*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"027a7bea-049f-4d85-ae99-f8b04c0d07a3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["Q", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"q", " ", 
    SubsuperscriptBox["Q", "2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.821851673808434*^9, 3.821852178328169*^9, {3.8348820510962143`*^9, 
   3.834882060673514*^9}, 3.8348821497358932`*^9, 3.8348871809788523`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"71e528f2-0123-46e7-9d44-ef4dcf3e5f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2", "[", "2", "]"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"746bf3d7-c8b6-44f2-85db-ca5817e1c95d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubsuperscriptBox["Q", "2", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SubsuperscriptBox["Q", "2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SubsuperscriptBox["Q", "2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["Q", "1"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SubsuperscriptBox["Q", "2", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "4"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SubsuperscriptBox["Q", "2", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubsuperscriptBox["Q", "1", "2"], " ", 
       SubsuperscriptBox["Q", "2", "4"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["Q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"q", " ", 
       SubscriptBox["Q", "1"], " ", 
       SubscriptBox["Q", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SubscriptBox["Q", "1"], " ", 
       SubsuperscriptBox["Q", "2", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubscriptBox["Q", "1"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SubsuperscriptBox["Q", "1", "2"], " ", 
        SubsuperscriptBox["Q", "2", "3"]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.8348871918423433`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"594d9231-931f-4aa4-8229-342d79f72863"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Sp(N) partition function (Check against Figure 14 of 1609.07381)\
\>", "Subsection",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
   3.821162275954821*^9, 3.821162285986537*^9}, {3.8333522806398363`*^9, 
   3.833352283017783*^9}, 3.83335266110537*^9, {3.833406815821957*^9, 
   3.8334068185853662`*^9}, {3.8344722579130507`*^9, 
   3.8344722938857613`*^9}},ExpressionUUID->"cffcdcb2-8d69-4374-a26e-\
73163a6291d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Neksp", "[", 
   RowBox[{"N_", ",", "young_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nekra", "[", 
         RowBox[{"1", ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"2", "N"}]}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Nekra", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["Q", "1"], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["Q", "j"], "^", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{"N", "+", "1", "-", "i"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"2", "N"}], "+", "1", "-", "i"}], "]"}], "]"}], ",", 
         "q"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "N"}], "}"}]}], "]"}], ")"}], " ", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Nekra", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           SubscriptBox["Q", 
            RowBox[{"1", "+", 
             RowBox[{"Abs", "[", 
              RowBox[{"N", "-", "k"}], "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"x", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "q"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", "N"}]}], "]"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833352642694476*^9, 3.833352654797153*^9}, {
  3.833352829462302*^9, 3.833352847132638*^9}, {3.833352985530307*^9, 
  3.833352993615395*^9}, {3.833353116500845*^9, 3.8333531220725803`*^9}, {
  3.833354531239147*^9, 3.833354572549097*^9}, {3.833354904271512*^9, 
  3.833354916197688*^9}, {3.833355468527154*^9, 3.833355479966804*^9}, {
  3.833407092897299*^9, 3.8334071035271263`*^9}, {3.833407238844063*^9, 
  3.833407271552195*^9}, {3.8334073136727753`*^9, 3.833407344273121*^9}, {
  3.833407493740817*^9, 3.833407502290897*^9}, {3.833407669031768*^9, 
  3.833407669548306*^9}, {3.833407822541217*^9, 3.83340782340477*^9}, {
  3.833408155033033*^9, 3.833408183296475*^9}, {3.8334092879949627`*^9, 
  3.833409288383381*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"5515b9ce-223a-4f32-9541-46b6b1415fd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prespa", "[", 
   RowBox[{"N_", ",", "young_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            SubscriptBox["Q", 
             RowBox[{"1", "+", "j"}]], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "+", "j"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"N", "-", "i"}], "]"}], "]"}], "]"}], "+", 
        RowBox[{"AbsYoung", "[", 
         RowBox[{"young", "[", 
          RowBox[{"[", 
           RowBox[{"N", "+", "1", "+", "i"}], "]"}], "]"}], "]"}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"N", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "+", "1", "-", "i"}], ")"}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "i"}], ")"}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"N", "+", "1"}], ",", 
       RowBox[{"2", "N"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.8334082215058937`*^9, {3.833408255460375*^9, 3.83340837783216*^9}, {
   3.83340864556213*^9, 3.833408713470625*^9}, {3.833408763442271*^9, 
   3.833408785597884*^9}, {3.833414563268045*^9, 3.833414610140099*^9}, {
   3.833414645925804*^9, 3.833414721726541*^9}, {3.833414802519012*^9, 
   3.8334149393500347`*^9}, {3.83341504992673*^9, 3.8334150748769007`*^9}, {
   3.833415109127172*^9, 3.833415185571752*^9}, 3.833415398377273*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"1e9dfe08-550d-46d7-8814-0d42dbcc0ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prespb", "[", 
   RowBox[{"N_", ",", "young_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["Q", "1"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            SubscriptBox["Q", 
             RowBox[{"1", "+", "j"}]], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", "+", "j"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"AbsYoung", "[", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"N", "-", "i"}], "]"}], "]"}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"N", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            SubscriptBox["Q", 
             RowBox[{"1", "+", "j"}]], ")"}], "^", 
           RowBox[{"(", "j", ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"AbsYoung", "[", 
        RowBox[{"young", "[", 
         RowBox[{"[", 
          RowBox[{"N", "+", "1", "+", "i"}], "]"}], "]"}], "]"}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"N", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "+", "2", "-", "i"}], ")"}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "i", "+", "1"}], ")"}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"young", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "2"}]}], ")"}]}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"N", "+", "1"}], ",", 
       RowBox[{"2", "N"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.8334161099015636`*^9, {3.833416439762498*^9, 3.833416492693012*^9}, {
   3.833416523323032*^9, 3.833416528248066*^9}, {3.8334171418437433`*^9, 
   3.8334171423367453`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"7f830cef-1c36-4416-8768-25cf8a579960"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spa", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"prespa", "[", 
         RowBox[{"N", ",", "#"}], "]"}], 
        RowBox[{"Neksp", "[", 
         RowBox[{"N", ",", "#"}], "]"}]}], "&"}], " ", "/@", " ", 
      RowBox[{"YoungTuples", "[", 
       RowBox[{
        RowBox[{"2", "N"}], ",", "k"}], "]"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8334088588551197`*^9, 3.833408886125017*^9}, {
  3.833415406425023*^9, 3.8334154085559483`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"d91d6a53-da94-461d-85ef-190e3f2a2933"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spb", "[", 
   RowBox[{"N_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Plus", " ", "@@", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"prespb", "[", 
         RowBox[{"N", ",", "#"}], "]"}], 
        RowBox[{"Neksp", "[", 
         RowBox[{"N", ",", "#"}], "]"}]}], "&"}], " ", "/@", " ", 
      RowBox[{"YoungTuples", "[", 
       RowBox[{
        RowBox[{"2", "N"}], ",", "k"}], "]"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8334165383058233`*^9, 3.833416540928279*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2685a269-53f8-429c-b65e-97de5c5c7f94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rand2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "1"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "2"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "3"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "4"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "5"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "6"], "\[Rule]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8334177735560083`*^9, 3.833417829722666*^9}, {
   3.833421656923606*^9, 3.8334216593747597`*^9}, {3.833440764174931*^9, 
   3.8334407744256887`*^9}, 
   3.8344709743021317`*^9},ExpressionUUID->"0341b7f7-968e-4436-96ee-\
c19bc544dfa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["Q", "1"], " ", 
              SubscriptBox["Q", "2"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zspzero", "[", 
            RowBox[{"2", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spb", "[", 
         RowBox[{"2", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833417619740687*^9, 3.83341765125292*^9}, {
   3.833417908858492*^9, 3.833417935093238*^9}, {3.833418159694852*^9, 
   3.833418188762661*^9}, {3.8344709305291758`*^9, 3.8344709307999573`*^9}, 
   3.834470976735012*^9, 3.834471011765896*^9, 
   3.8347937776364594`*^9},ExpressionUUID->"bbb16d54-2468-4dee-ad93-\
0e4503dcf3b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00261`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.834470937729548*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"edca60e5-f712-47b8-87d6-5fbe4ca08557"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008276`", ",", "0``95.1473348487584"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.8344709377777147`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"0b33ee4c-b92b-4a4a-8525-4dc2994c1ce5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.27138`", ",", "0``96.89243575647042"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.834470938026785*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"273cc9db-6fe3-4833-afce-9ff3d14a713a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.55302`", ",", "0``99.07382006425047"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.834470938706052*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a6831563-3768-41c5-bdf2-c76b5c5be582"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.574431`", ",", "0``101.69668356881277"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.834470944511754*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a7958a37-e697-433c-9a6d-c9665c0a658f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.800531`", ",", "0``104.79609940008038"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.8344709554432697`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"e044d7e5-86c5-4bde-9702-b706abe87dbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"74.726403`", ",", "0``108.32317012868322"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.8344710314680767`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"e620e183-dda9-49f6-96e2-461a28dd70bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"142.252177`", ",", "0``112.69690760291161"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8334176517162*^9, {3.8334179144833527`*^9, 3.8334179357936563`*^9}, 
   3.833418496285606*^9, 3.834471176889847*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d1e4d2db-ef77-4430-a618-35cc523d0962"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["Q", "1", 
             RowBox[{"3", "/", "2"}]], " ", 
            SubscriptBox["Q", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "k"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Zsppi", "[", 
            RowBox[{"2", ",", "k"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["A", "i_"], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               SubscriptBox["Q", "1"], "]"}], 
              RowBox[{"Product", "[", 
               RowBox[{
                SubscriptBox["Q", "j"], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
            "}"}]}], ")"}]}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"2", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833417671059914*^9, 3.833417675708785*^9}, {
   3.833417989312611*^9, 3.8334179894176197`*^9}, {3.833418067049286*^9, 
   3.833418139720736*^9}, {3.833418850916381*^9, 3.833418851267563*^9}, 
   3.834470979310998*^9},ExpressionUUID->"fbe889d5-4284-4479-ac19-\
30b4b3b5ca7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.002377`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.833418854332429*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"b35d90b7-18a8-4bd9-b9d8-8107ed368f0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006958`", ",", "0``97.27893726924594"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.833418854416441*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"182915f7-e26b-4763-914e-5df6acbe17ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.244647`", ",", "0``95.66586565902897"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.833418854585494*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"29ab0f24-12b0-4968-b551-11b13dba35d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.485204`", ",", "0``94.28723324276743"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.833418855074514*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"38d25503-a02d-40cd-91a7-4043ed381afd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.429504`", ",", "0``90.89902612350149"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.8334188595145082`*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"596f132c-3474-4e25-aa15-c0b497a31df3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.802015`", ",", "0``89.64719655236243"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.83341886838175*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"4836da2c-af64-48f1-ba71-fa9ad4efecd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62.053503`", ",", "0``88.86341569302631"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.833418931131386*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"fa080fcd-35d3-4de1-ac3c-24ec59cfe9d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"117.521001`", ",", "0``88.26691854705774"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334179769374866`*^9, 3.8334179897569637`*^9}, 
   3.8334180916729*^9, 3.8334181399615717`*^9, 3.8334190507037487`*^9},
 CellLabel->
  "During evaluation of \
In[208]:=",ExpressionUUID->"49bc67d5-c7e6-4bf0-b19e-7965b6292128"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["Q", "1", 
             RowBox[{"3", "/", "2"}]], " ", 
            SubscriptBox["Q", "2"]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "k"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Zsppi", "[", 
            RowBox[{"2", ",", "k"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["A", "i_"], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               SubscriptBox["Q", "1"], "]"}], 
              RowBox[{"Product", "[", 
               RowBox[{
                SubscriptBox["Q", "j"], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
            "}"}]}], ")"}]}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"2", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "8", ",", "12"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833441661039158*^9, 3.8334416635344*^9}, {
  3.834470981886388*^9, 
  3.834470984164963*^9}},ExpressionUUID->"3198b9f3-09a1-4d2a-897e-\
396202ff4271"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"473.901423`", ",", "0``99.9265553760109"}], "}"}]], "Print",
 CellChangeTimes->{3.833442473974534*^9},
 CellLabel->
  "During evaluation of \
In[241]:=",ExpressionUUID->"f24ff316-4df0-4e95-a363-c5c643f13e17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"822.240791`", ",", "0``101.46296510243027"}], "}"}]], "Print",
 CellChangeTimes->{3.833443297893972*^9},
 CellLabel->
  "During evaluation of \
In[241]:=",ExpressionUUID->"1ea50593-bc9e-4f35-bd91-d3eb411a2f88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3030.267196`", ",", "0``103.24437033741475"}], "}"}]], "Print",
 CellChangeTimes->{3.833446331681931*^9},
 CellLabel->
  "During evaluation of \
In[241]:=",ExpressionUUID->"edfa554f-62d1-4882-b07b-7a7e0414ce9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5084.520788`", ",", "0``105.22774928428353"}], "}"}]], "Print",
 CellChangeTimes->{3.833451421487344*^9},
 CellLabel->
  "During evaluation of \
In[241]:=",ExpressionUUID->"f0421567-1c58-4e86-837d-40968ed56cc7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", "2"}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "2"}], 
              SubscriptBox["Q", "3"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zspzero", "[", 
            RowBox[{"3", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"3", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833418525341688*^9, 3.833418545607306*^9}, {
   3.833418810529975*^9, 3.833418866884687*^9}, 3.8334209598220177`*^9, 
   3.834470986574553*^9},ExpressionUUID->"a04347c5-9291-4070-9772-\
fc9befcf34c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00441`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.8334209601633997`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"e6898b26-04e6-4400-9b0f-25cec30523cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.017741`", ",", "0``96.95490844230092"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.8334209602126007`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"092bf0ab-063a-44bf-8ede-3615f3cff0d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.568172`", ",", "0``95.09875651169608"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.833420960752234*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"0aa6de7b-013f-4fcc-8f8c-71a975abd425"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.389391`", ",", "0``93.501176299795"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.833420962180265*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"b5879321-5568-4acd-82d1-2eb7417f73ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.606566`", ",", "0``90.15220346170872"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.833420976015129*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"4ee5b0ec-3148-4f54-a161-128d0c228e96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25.638023`", ",", "0``88.5807297365596"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.833421001780093*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"17420bf4-1af0-4a23-a9d1-8592ea65460f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"247.970824`", ",", "0``87.37030403645369"}], "}"}]], "Print",
 CellChangeTimes->{{3.833418699773053*^9, 3.833418700667719*^9}, {
   3.8334188148589993`*^9, 3.8334188434127893`*^9}, 3.83341907432903*^9, 
   3.833421309868072*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"2da45d8f-6073-48fd-902c-3e6468f5d136"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "2"}], 
              SubscriptBox["Q", "3"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zsppi", "[", 
            RowBox[{"3", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spb", "[", 
         RowBox[{"3", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8334191349748287`*^9, 3.833419185270665*^9}, {
   3.833420962864256*^9, 3.833420963201454*^9}, {3.833421438228529*^9, 
   3.8334214385214148`*^9}, 
   3.834470988147716*^9},ExpressionUUID->"a4606b38-96aa-4211-bdf6-\
a0ae1388aca8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006661`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421311192665*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"75e07f63-4a10-4d01-976e-63c32781dc91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.022669`", ",", "0``97.21785537683186"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421311197318*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"aea1c2d5-29de-49c9-92dd-3786860f1069"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.362996`", ",", "0``95.56898326286027"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421312769064*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"b08862c4-d38c-459b-bb14-a7c0744a4a37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.309014`", ",", "0``94.27263750004326"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421316171417*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"65b25fc5-35cd-4fb8-a441-8b3c0b51d0ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.072197`", ",", "0``91.81986169025778"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421343601446*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"4eda1501-60f6-4bc4-bac6-3c1417a7ae44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"35.293824`", ",", "0``90.49605888561321"}], "}"}]], "Print",
 CellChangeTimes->{{3.833419149956071*^9, 3.8334191935649347`*^9}, 
   3.833421382591037*^9},
 CellLabel->
  "During evaluation of \
In[224]:=",ExpressionUUID->"8cfa1b38-7065-42ff-8721-68d2ef0c9a78"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", "2"}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "2"}], 
              SubscriptBox["Q", "4"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zspzero", "[", 
            RowBox[{"4", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spb", "[", 
         RowBox[{"4", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8334192292569113`*^9, 3.833419284712442*^9}, {
   3.833419324497417*^9, 3.8334193396482143`*^9}, 3.833420965550305*^9, 
   3.833421440700226*^9, 
   3.834470989747665*^9},ExpressionUUID->"77f31788-8109-4e7a-89e1-\
583e41967744"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006113`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
  3.833419330007599*^9, 3.833419341367363*^9}},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"2a553f7e-0afd-4782-a384-f40ad3bd6a33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.025879`", ",", "0``97.09487950323644"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
  3.833419330007599*^9, 3.833419341433264*^9}},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"fd38de64-9e16-4973-a3be-dae96c023177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.120717`", ",", "0``95.36354406765554"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
  3.833419330007599*^9, 3.8334193425153313`*^9}},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"1e988fc2-9199-43f0-b99d-3b953c3ba587"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.559045`", ",", "0``93.98621299672476"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
  3.833419330007599*^9, 3.833419345079269*^9}},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"a2847ae4-748a-48ee-806e-a57e3df4b40d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29.070915`", ",", "0``91.57375551695931"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
   3.833419330007599*^9, 3.833419334920691*^9}, 3.833419374200986*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"68b33bc0-6046-4570-a7d8-3f6c0783314f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.024178`", ",", "0``90.17764286098125"}], "}"}]], "Print",
 CellChangeTimes->{{3.83341925204045*^9, 3.833419260885619*^9}, {
   3.833419330007599*^9, 3.833419334920691*^9}, 3.833419435348857*^9},
 CellLabel->
  "During evaluation of \
In[218]:=",ExpressionUUID->"7702b47f-2d99-4445-b46d-93d68844c349"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "2"}], 
              SubscriptBox["Q", "4"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zsppi", "[", 
            RowBox[{"4", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"4", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833420874560714*^9, 3.833420935766273*^9}, {
   3.833420968443371*^9, 3.833420968576515*^9}, 3.8334214443626833`*^9, 
   3.8344709944046783`*^9},ExpressionUUID->"55908759-791c-4380-a475-\
0b9f051d7585"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004933`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.833421444613863*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"b73ff9d8-ed68-47a6-adec-393c00994fea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.026099`", ",", "0``96.82322875220311"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.833421444672947*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"81ed2db5-eba3-4798-a26b-f8159f6bd3ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.108516`", ",", "0``94.91488144298488"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.8334214457538157`*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"02570419-6697-492f-992d-bbf6ec482a95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.599053`", ",", "0``93.25284933675198"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.833421448370729*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"43c5d909-d605-48ff-82cf-9f16edda862b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33.404645`", ",", "0``89.9107968582758"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.833421483878848*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"c3feacc8-50ab-4c95-83c2-2e803be8efb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"63.2372`", ",", "0``88.26786235019125"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334208850622*^9, 3.8334209360522633`*^9}, 
   3.833421549155943*^9},
 CellLabel->
  "During evaluation of \
In[225]:=",ExpressionUUID->"41032352-a1dc-4cde-99ff-ce4b4df1029e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", "3"}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "4"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "4"], "^", "2"}], 
              SubscriptBox["Q", "5"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zspzero", "[", 
            RowBox[{"5", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"5", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833421673601275*^9, 3.833421725757575*^9}, 
   3.834470992093465*^9},ExpressionUUID->"de5a5bea-5abf-4f6f-9c7f-\
ca6344fb7d73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.009583`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421726150581*^9}},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"b01b40bf-c102-44fc-abc8-c0debbe94ed3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.033971`", ",", "0``94.65357467781678"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421726201449*^9}},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"dde8e367-79aa-461b-a4d5-078f9dde8613"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.387895`", ",", "0``90.82504121107142"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421727574987*^9}},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"856b01d4-5056-4490-b9c8-b9730cbf584b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.567317`", ",", "0``87.08043681577523"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421731150008*^9}},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"98764545-05e2-44c8-9315-2b7b79d3f6b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64.943209`", ",", "0``81.9631740084039"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421715555623*^9}, 
   3.833421797901271*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"6b0f447d-317b-4529-b2e3-c26518247ed3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"140.464611`", ",", "0``78.46953158938139"}], "}"}]], "Print",
 CellChangeTimes->{{3.8334216883536873`*^9, 3.833421715555623*^9}, 
   3.8334219418625603`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"e45229bf-1499-4e42-bf3e-cd826a54f201"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "4"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "4"], "^", "2"}], 
              SubscriptBox["Q", "5"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zsppi", "[", 
            RowBox[{"5", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spb", "[", 
         RowBox[{"5", ",", "k"}], "]"}]}], ")"}], "/.", "rand2"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833421753990468*^9, 3.83342176362591*^9}, 
   3.8344709965568943`*^9},ExpressionUUID->"51a7ef1c-88f0-46de-bdf0-\
d3909da9b5e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.006727`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.833421942044456*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"3bc5e192-3952-49fd-9ee3-7559d666b12b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.036102`", ",", "0``94.75483631863581"}], "}"}]], "Print",
 CellChangeTimes->{3.833421942046666*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"d5a6c803-ecc2-4290-b09e-4a140616975e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.379996`", ",", "0``91.01618411748807"}], "}"}]], "Print",
 CellChangeTimes->{3.83342194342935*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"8de54d5d-d0be-4767-b6d2-09cd19b6b7fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.596532`", ",", "0``87.384460697907"}], "}"}]], "Print",
 CellChangeTimes->{3.833421947027789*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"222f64d5-52be-4ce1-8c87-fcecac7ed866"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"75.790027`", ",", "0``82.40436228611934"}], "}"}]], "Print",
 CellChangeTimes->{3.833422125826996*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"03936390-9c6b-4753-b46d-5b9b0a623277"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"157.622964`", ",", "0``78.98159837289849"}], "}"}]], "Print",
 CellChangeTimes->{3.833422293334052*^9},
 CellLabel->
  "During evaluation of \
In[231]:=",ExpressionUUID->"d6dcb965-b696-4516-a368-966f9c935047"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", "3"}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "5"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "4"}], 
              RowBox[{
               SubscriptBox["Q", "4"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "5"], "^", "2"}], 
              SubscriptBox["Q", "6"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zspzero", "[", 
            RowBox[{"6", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spb", "[", 
         RowBox[{"6", ",", "k"}], "]"}]}], "/.", "rand2"}], ")"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833421673601275*^9, 3.833421725757575*^9}, {
   3.833440781974402*^9, 3.833440868474715*^9}, 
   3.8344709981982613`*^9},ExpressionUUID->"aeab2c2e-ced0-490f-a4d0-\
916f20e1052a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.011689`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.833440869332818*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"9c30740c-eda9-40ba-9801-b86617e4bc36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.058758`", ",", "0``97.51738137712785"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.8334408693950233`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"b448b024-958d-48e8-811c-0320009941a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.600723`", ",", "0``96.83483722469637"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.8334408720237303`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"c95c70eb-715d-493c-9cae-447fe361764d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.190733`", ",", "0``96.67102871406597"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.8334408793097363`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"24900eb9-76ec-4f6b-be87-e0ff9c57931c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"121.406644`", ",", "0``96.32800550452468"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.8334410023233633`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"33388ac3-4851-496c-9085-13e8279993e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"279.013935`", ",", "0``96.15867095217384"}], "}"}]], "Print",
 CellChangeTimes->{3.833440808812811*^9, 3.833441284790152*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"bf93dfdb-ba04-4d05-818b-bd26ea32e79a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Timing", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "1"], "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}], " ", 
              RowBox[{
               SubscriptBox["Q", "2"], "^", "5"}], 
              RowBox[{
               SubscriptBox["Q", "3"], "^", "4"}], 
              RowBox[{
               SubscriptBox["Q", "4"], "^", "3"}], 
              RowBox[{
               SubscriptBox["Q", "5"], "^", "2"}], 
              SubscriptBox["Q", "6"]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], 
           RowBox[{"Zsppi", "[", 
            RowBox[{"6", ",", "k"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["A", "i_"], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              SubscriptBox["Q", "1"], "]"}], 
             RowBox[{"Product", "[", 
              RowBox[{
               SubscriptBox["Q", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}]}], 
           "}"}]}], ")"}], "-", 
        RowBox[{"spa", "[", 
         RowBox[{"6", ",", "k"}], "]"}]}], "/.", "rand2"}], ")"}], "]"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8334408843266582`*^9, 3.833440908997863*^9}, {
   3.8334413904807587`*^9, 3.8334414077927303`*^9}, {3.833441576472116*^9, 
   3.833441591835367*^9}, 
   3.834470999869688*^9},ExpressionUUID->"d2d40d94-d0a1-47cb-9c0b-\
a350923c5586"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.010135`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, {
   3.8334415859474773`*^9, 3.8334415922052927`*^9}},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"d1be6514-5d86-4958-bc5c-c9fffa11c230"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.053638`", ",", "0``97.21291704198242"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, {
   3.8334415859474773`*^9, 3.8334415922684193`*^9}},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"746c87cd-6c9d-40f6-9b9b-25b155046d13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.62054`", ",", "0``95.83311942309956"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, {
   3.8334415859474773`*^9, 3.833441594897438*^9}},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"3343c319-a762-4373-bf1b-192002790f9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.988336`", ",", "0``94.83006319723806"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, {
   3.8334415859474773`*^9, 3.8334416019176283`*^9}},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"99e9cc5c-3089-4711-88c6-e5dc425c0668"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"123.127011`", ",", "0``93.68139954349112"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, 
   3.8334415859474773`*^9, 3.833441731048788*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"341430d6-df72-4e9b-840d-2dd6cc456304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"267.901007`", ",", "0``93.27632431107602"}], "}"}]], "Print",
 CellChangeTimes->{
  3.833441285100028*^9, {3.8334413943486023`*^9, 3.833441408132094*^9}, 
   3.8334415859474773`*^9, 3.833441999291402*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"2c8e3028-2083-42fa-a7d0-6f9e07e76c1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1107, 1027},
WindowMargins->{{Automatic, 386}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 149, 3, 67, "Section",ExpressionUUID->"fa13e54e-afed-4c99-8a4b-6433d30a4185"],
Cell[CellGroupData[{
Cell[754, 29, 390, 6, 54, "Subsection",ExpressionUUID->"05fa2457-6913-4e92-a511-ffe6052abb35"],
Cell[1147, 37, 754, 22, 30, "Input",ExpressionUUID->"022769f4-f22b-4b0e-8f49-30f762f5b350"],
Cell[1904, 61, 344, 9, 30, "Input",ExpressionUUID->"a594c880-3210-4afb-b7bb-5bb4afc19858"],
Cell[2251, 72, 398, 11, 30, "Input",ExpressionUUID->"368286b2-c7f0-4b71-af12-24b069087d95"],
Cell[2652, 85, 425, 11, 30, "Input",ExpressionUUID->"7edef7ba-02f6-416b-8325-4a287eb99f81"],
Cell[3080, 98, 313, 8, 30, "Input",ExpressionUUID->"3dfa5047-a9de-4170-9178-87c13a7b6940"],
Cell[3396, 108, 977, 27, 73, "Input",ExpressionUUID->"5b3cf951-15f2-4674-afe2-358dec95e254"],
Cell[4376, 137, 466, 13, 30, "Input",ExpressionUUID->"2b305f2a-bfe6-4278-920f-7acd06cf4c69"],
Cell[4845, 152, 557, 15, 30, "Input",ExpressionUUID->"c425c8c8-58c2-4f37-9f97-8bda163400a4"],
Cell[5405, 169, 813, 24, 30, "Input",ExpressionUUID->"3787acb7-930a-4672-b67e-b16cf3041972"],
Cell[6221, 195, 711, 19, 30, "Input",ExpressionUUID->"e5e979c8-f09f-4459-98cd-c5ec67ac6ab9"],
Cell[6935, 216, 622, 16, 30, "Input",ExpressionUUID->"f5e4979f-6001-43de-97e7-4ac122c5c22f"],
Cell[7560, 234, 952, 25, 30, "Input",ExpressionUUID->"67433491-5164-44d1-aaa4-6436b8ef1c1e"],
Cell[8515, 261, 1766, 48, 77, "Input",ExpressionUUID->"fad6e2a0-3c5d-4927-8ed1-fa442771dc39"],
Cell[10284, 311, 851, 24, 33, "Input",ExpressionUUID->"284e2e7f-8d36-45fe-b94b-4cbeff51750f"],
Cell[11138, 337, 349, 8, 30, "Input",ExpressionUUID->"3c263408-49a1-4b44-8cf1-22c0275d4419"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11524, 350, 321, 5, 54, "Subsection",ExpressionUUID->"1319bb62-5dee-4330-8558-bc98d5d458b4"],
Cell[11848, 357, 424, 13, 30, "Input",ExpressionUUID->"d22c14ea-0ecb-47e0-ae02-0ceb911ba97e"],
Cell[12275, 372, 3449, 89, 123, "Input",ExpressionUUID->"3925711f-89d3-4d64-95b9-cd44360afbe2"],
Cell[15727, 463, 2962, 73, 94, "Input",ExpressionUUID->"8d39364e-802f-490b-a95c-8998eff66d9c"],
Cell[18692, 538, 5189, 128, 115, "Input",ExpressionUUID->"89116e97-f152-4a1c-973a-81406f7b243f"],
Cell[23884, 668, 1833, 42, 54, "Input",ExpressionUUID->"64d09380-25ed-45d7-ba8e-e071b52c0da5"],
Cell[25720, 712, 448, 10, 30, "Input",ExpressionUUID->"f6b36884-c86e-447b-85de-fe32e7faa7ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26205, 727, 321, 5, 54, "Subsection",ExpressionUUID->"1215ebb5-77b2-4708-878d-773bdbfd0b18"],
Cell[26529, 734, 387, 7, 35, "Text",ExpressionUUID->"91900f53-0825-4cbd-b592-d6ee331e1ab3"],
Cell[26919, 743, 1727, 40, 52, "Input",ExpressionUUID->"0cdee9b9-c05a-4034-b435-05ca9f40078e"],
Cell[28649, 785, 1281, 32, 30, "Input",ExpressionUUID->"b2240f49-c516-4b35-9692-3d4b4b1904ca"],
Cell[CellGroupData[{
Cell[29955, 821, 198, 3, 45, "Subsubsection",ExpressionUUID->"2b1447a2-c1d8-40bf-9751-7582823325e0"],
Cell[30156, 826, 4368, 93, 163, "Input",ExpressionUUID->"7c71d9cf-70ae-464f-895a-19f81e2c8c24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34561, 924, 170, 3, 45, "Subsubsection",ExpressionUUID->"7c6b9ff3-8765-46a4-89ce-91e308c76576"],
Cell[34734, 929, 4875, 120, 165, "Input",ExpressionUUID->"32293ccb-3024-4024-9bb7-28e6ddf8f78a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39646, 1054, 220, 4, 45, "Subsubsection",ExpressionUUID->"6f81ce9c-7d81-4b55-8ab7-1aa0f78a3708"],
Cell[39869, 1060, 4449, 111, 163, "Input",ExpressionUUID->"780e2070-f35f-4996-8776-aaece375abe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44355, 1176, 267, 4, 45, "Subsubsection",ExpressionUUID->"f26fa3ab-ae88-4d1b-b5ce-e3e732aa95f6"],
Cell[44625, 1182, 4968, 120, 163, "Input",ExpressionUUID->"77d91457-ed87-49bb-809b-81999e92cc6e"],
Cell[49596, 1304, 1147, 29, 30, "Input",ExpressionUUID->"6e96c2cf-156f-4e98-af78-fd9e713c90d4"],
Cell[50746, 1335, 980, 25, 30, "Input",ExpressionUUID->"ae45d2b3-7e37-4566-87b3-02a6bf55b5f7"],
Cell[51729, 1362, 475, 12, 30, "Input",ExpressionUUID->"3976d96f-66b0-402c-8c03-3aeafec5827f"],
Cell[52207, 1376, 1201, 30, 30, "Input",ExpressionUUID->"d9ca4661-4163-4c90-bd2b-d87fb3a6152a"],
Cell[53411, 1408, 1032, 26, 30, "Input",ExpressionUUID->"a215ed9c-669b-4783-bf97-3da66d6852d7"],
Cell[54446, 1436, 526, 13, 30, "Input",ExpressionUUID->"3a9328c1-14b4-4065-bd24-31f1b46ae1ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55033, 1456, 149, 3, 67, "Section",ExpressionUUID->"4d4848c3-5057-4425-b668-5a10417c629d"],
Cell[CellGroupData[{
Cell[55207, 1463, 272, 4, 54, "Subsection",ExpressionUUID->"25fac553-6e5c-4699-b36d-0d64ca018a36"],
Cell[55482, 1469, 1317, 32, 51, "Input",ExpressionUUID->"fca8b266-0299-4d4c-9fc1-e3c13d1136db"],
Cell[56802, 1503, 514, 14, 30, "Input",ExpressionUUID->"ae04d011-59f7-4004-8d54-43419deb5c51"],
Cell[57319, 1519, 1430, 35, 30, "Input",ExpressionUUID->"355e4909-df5f-4424-a4b8-ccb108a69e6f"],
Cell[CellGroupData[{
Cell[58774, 1558, 447, 7, 30, "Input",ExpressionUUID->"58f9d4b6-7213-4f8a-9e74-a208523570b1"],
Cell[59224, 1567, 390, 6, 34, "Output",ExpressionUUID->"3c60ccf5-7ee9-43de-a2b4-789917cae78e"]
}, Open  ]],
Cell[59629, 1576, 876, 23, 30, "Input",ExpressionUUID->"7d1396e8-2e14-42fa-9c09-cb2322f66017"],
Cell[CellGroupData[{
Cell[60530, 1603, 486, 12, 30, "Input",ExpressionUUID->"f87280fc-2d0b-413b-8bd3-c491ff600f65"],
Cell[CellGroupData[{
Cell[61041, 1619, 246, 6, 24, "Print",ExpressionUUID->"b4f723a1-aa83-46cb-8a40-25732aca01dd"],
Cell[61290, 1627, 250, 6, 24, "Print",ExpressionUUID->"88477304-608d-46da-97d7-60b035992f92"],
Cell[61543, 1635, 250, 6, 24, "Print",ExpressionUUID->"af7c9bb3-ee97-4533-aabc-006f37c9bff0"],
Cell[61796, 1643, 249, 6, 24, "Print",ExpressionUUID->"6f750d4b-1af9-4a25-80eb-68ca51cc60e4"],
Cell[62048, 1651, 249, 6, 24, "Print",ExpressionUUID->"5d9af37b-fa3a-4e68-a0d9-bfda7a4ab6af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62346, 1663, 473, 7, 30, "Input",ExpressionUUID->"dcf2276c-c060-49eb-af7d-63cd421d29ea"],
Cell[62822, 1672, 390, 6, 34, "Output",ExpressionUUID->"462138d7-0122-4aa6-80cb-da89113d1e41"]
}, Open  ]],
Cell[63227, 1681, 909, 23, 52, "Input",ExpressionUUID->"fb4abead-7863-4aa6-a37e-7d6b9ae38a4c"],
Cell[CellGroupData[{
Cell[64161, 1708, 481, 12, 30, "Input",ExpressionUUID->"1224d364-c412-4984-85e1-3e2109c77637"],
Cell[CellGroupData[{
Cell[64667, 1724, 272, 6, 27, "Print",ExpressionUUID->"ea7114c3-cf3d-43dd-b2bd-a38528d5c616"],
Cell[64942, 1732, 271, 6, 27, "Print",ExpressionUUID->"53df7fbb-5cb1-40e0-95be-a057ece6f256"],
Cell[65216, 1740, 273, 6, 27, "Print",ExpressionUUID->"0bc38554-b7ef-4dea-873f-e0e2daad177d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65550, 1753, 219, 4, 54, "Subsection",ExpressionUUID->"74dbde75-5046-42f6-8c45-226c7443e8a2"],
Cell[65772, 1759, 778, 20, 30, "Input",ExpressionUUID->"8d35dcc3-7482-4d19-be17-5d8fbd8f5791"],
Cell[CellGroupData[{
Cell[66575, 1783, 292, 5, 30, "Input",ExpressionUUID->"a841c4ff-6a91-4d5e-b60a-b5941f497e9c"],
Cell[66870, 1790, 221, 3, 34, "Output",ExpressionUUID->"cf7d06cc-e3e1-4d3f-844a-34c95cafc860"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67128, 1798, 270, 5, 30, "Input",ExpressionUUID->"e290f358-11d4-45aa-9c50-ccbcc11689f3"],
Cell[67401, 1805, 222, 3, 34, "Output",ExpressionUUID->"6681e874-6328-4a46-9d16-8c524b206428"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67660, 1813, 526, 13, 30, "Input",ExpressionUUID->"0baf5405-a511-4a7f-9ae5-ac5894ab909f"],
Cell[CellGroupData[{
Cell[68211, 1830, 367, 8, 27, "Print",ExpressionUUID->"b1b7f8c1-e951-4df8-a054-9635d6e701f6"],
Cell[68581, 1840, 367, 8, 27, "Print",ExpressionUUID->"341cf8a3-478c-4ba1-967e-502ba6bb25b7"],
Cell[68951, 1850, 368, 8, 27, "Print",ExpressionUUID->"00b8503a-0863-4532-9e15-59adf29f78f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69380, 1865, 310, 5, 54, "Subsection",ExpressionUUID->"0c07402c-73db-4de4-9490-9723688b86c5"],
Cell[69693, 1872, 3438, 78, 144, "Input",ExpressionUUID->"2303093b-8cd1-4ed9-878a-d6c7e3de7843"],
Cell[73134, 1952, 2588, 66, 94, "Input",ExpressionUUID->"bcc9d3be-28ca-47b8-9db4-f3480edcb988"],
Cell[75725, 2020, 4792, 122, 115, "Input",ExpressionUUID->"d62194a6-4267-4dc5-b5d2-dcb9997bc7a0"],
Cell[80520, 2144, 3384, 87, 189, "Input",ExpressionUUID->"32c78125-fea8-4195-b238-afeaa04dec11"],
Cell[83907, 2233, 530, 11, 30, "Input",ExpressionUUID->"526f00ba-1355-435f-b94c-a27dd34f348e"],
Cell[CellGroupData[{
Cell[84462, 2248, 322, 8, 30, "Input",ExpressionUUID->"877674a5-341d-4cb3-9261-65c7606a2c0e"],
Cell[CellGroupData[{
Cell[84809, 2260, 246, 6, 27, "Print",ExpressionUUID->"941a6390-a9a5-43d9-bff2-c6dd8f3c01c5"],
Cell[85058, 2268, 247, 6, 27, "Print",ExpressionUUID->"0bdd070c-09ce-40ca-9f12-6fdc3125e1b7"],
Cell[85308, 2276, 245, 6, 27, "Print",ExpressionUUID->"a30c62c5-e82d-4d33-813b-3091112a12a6"],
Cell[85556, 2284, 249, 6, 27, "Print",ExpressionUUID->"0d5ece6b-f93c-4c70-acb3-d0f08ab2a653"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85866, 2297, 168, 3, 54, "Subsection",ExpressionUUID->"08ce91c5-2f25-4547-80a9-fa8fb073cc28"],
Cell[86037, 2302, 1179, 33, 52, "Input",ExpressionUUID->"59b9f18a-a517-45a0-bbeb-415c2a6a631f"],
Cell[CellGroupData[{
Cell[87241, 2339, 549, 12, 30, "Input",ExpressionUUID->"baf0e257-2612-4efb-b596-2c5719fb8774"],
Cell[CellGroupData[{
Cell[87815, 2355, 585, 11, 24, "Print",ExpressionUUID->"6efddb7e-5a92-45ca-be25-c355b293c0d3"],
Cell[88403, 2368, 588, 11, 24, "Print",ExpressionUUID->"f585d0b3-2b2a-4a76-b35e-a82ed2e44143"],
Cell[88994, 2381, 588, 11, 24, "Print",ExpressionUUID->"02148fac-89b7-4622-8083-8207e9dbf1d4"],
Cell[89585, 2394, 586, 11, 24, "Print",ExpressionUUID->"87671cbe-56fc-4c4d-a93d-3350a7914bc5"],
Cell[90174, 2407, 586, 11, 24, "Print",ExpressionUUID->"acfd126c-d37d-4b5a-98c4-da573016f1d0"],
Cell[90763, 2420, 587, 11, 24, "Print",ExpressionUUID->"5a85880e-34ed-49ea-bca9-dac74b065851"],
Cell[91353, 2433, 589, 11, 24, "Print",ExpressionUUID->"c26ff0c3-5c77-4754-b0cc-4bc1d26b9901"],
Cell[91945, 2446, 588, 11, 24, "Print",ExpressionUUID->"9116ac10-ef10-4fa3-ba8b-227fec8f5627"],
Cell[92536, 2459, 590, 11, 24, "Print",ExpressionUUID->"2d79b9ee-b267-473c-91e0-7a500b45254c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93175, 2476, 525, 13, 30, "Input",ExpressionUUID->"bf44f7f9-35f7-4ee9-a564-de2f007cee36"],
Cell[CellGroupData[{
Cell[93725, 2493, 298, 7, 27, "Print",ExpressionUUID->"c004ca17-c532-4631-b5f9-3de36befce1e"],
Cell[94026, 2502, 299, 7, 27, "Print",ExpressionUUID->"3ffa1839-b06a-4950-86aa-4c6a44a63140"],
Cell[94328, 2511, 297, 7, 27, "Print",ExpressionUUID->"86c18383-cde7-4b7a-9c2f-b5053224e09a"],
Cell[94628, 2520, 296, 7, 27, "Print",ExpressionUUID->"73b8b268-95a9-48ca-8ea8-2e13c2a42761"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94985, 2534, 171, 3, 54, "Subsection",ExpressionUUID->"420f0cc4-9e2f-419c-9cc6-5d73eeb2b7a7"],
Cell[95159, 2539, 2587, 76, 52, "Input",ExpressionUUID->"1fc924ae-3f74-4502-a92c-d67c82bad880"],
Cell[CellGroupData[{
Cell[97771, 2619, 536, 11, 30, "Input",ExpressionUUID->"c49e6df0-0549-4ea7-87e6-70f815a3b5fc"],
Cell[CellGroupData[{
Cell[98332, 2634, 318, 6, 24, "Print",ExpressionUUID->"fff041a0-b0fd-4ea7-8d38-38c9a4ed6d98"],
Cell[98653, 2642, 318, 6, 24, "Print",ExpressionUUID->"e84a89f3-8b53-4379-a195-05461862c6ce"],
Cell[98974, 2650, 317, 6, 24, "Print",ExpressionUUID->"c17a0121-2f43-4fb8-b2b0-df441d7a099d"],
Cell[99294, 2658, 318, 6, 24, "Print",ExpressionUUID->"52be8e3c-ff19-46ed-83bd-865d948cd36a"],
Cell[99615, 2666, 318, 6, 24, "Print",ExpressionUUID->"04b9347e-0d9c-45da-9605-413715739a5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99982, 2678, 429, 11, 30, "Input",ExpressionUUID->"eaac3fc6-6abe-456f-83f1-e279d9c99181"],
Cell[CellGroupData[{
Cell[100436, 2693, 248, 6, 27, "Print",ExpressionUUID->"3001f456-d408-4b13-8857-4db857ba7b47"],
Cell[100687, 2701, 249, 6, 27, "Print",ExpressionUUID->"cca23090-ea97-4ad1-81f7-ff613ccfaf9e"],
Cell[100939, 2709, 249, 6, 27, "Print",ExpressionUUID->"afb99f41-6b69-4ad2-ac80-ab8d18f92ccb"],
Cell[101191, 2717, 249, 6, 27, "Print",ExpressionUUID->"2b2e8c68-6e9e-4964-946b-66f1b864898a"],
Cell[101443, 2725, 250, 6, 27, "Print",ExpressionUUID->"f9b90e3b-9689-45d2-bfbb-dde8a8a9f506"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101766, 2739, 165, 3, 67, "Section",ExpressionUUID->"c8888070-0024-486d-883b-411ea506dfe4"],
Cell[101934, 2744, 2923, 74, 94, "Input",ExpressionUUID->"86492958-8af6-46f2-9913-c78d4726a2bc"],
Cell[104860, 2820, 1436, 36, 30, "Input",ExpressionUUID->"fc7e1d23-8630-486a-8154-c750ba86dd28"],
Cell[106299, 2858, 1711, 48, 52, "Input",ExpressionUUID->"d68cd458-5070-4ed6-b739-7cabc87b0d23"],
Cell[108013, 2908, 464, 11, 30, "Input",ExpressionUUID->"200bb1c0-a0d3-4a39-83bd-281cfbf4339f"],
Cell[108480, 2921, 2378, 57, 52, "Input",ExpressionUUID->"383ef6e8-f98d-470c-87fe-0734157c6e8e"],
Cell[CellGroupData[{
Cell[110883, 2982, 222, 4, 54, "Subsection",ExpressionUUID->"4cafefb7-e02c-4963-a631-65c34f459e3e"],
Cell[111108, 2988, 2119, 56, 52, "Input",ExpressionUUID->"8bd6d447-757c-4fc3-ad80-763181c9ce62"],
Cell[113230, 3046, 2679, 72, 73, "Input",ExpressionUUID->"77f0dd0d-7886-4b25-9c00-7103a89313e1"],
Cell[115912, 3120, 935, 23, 30, "Input",ExpressionUUID->"fb274708-d131-4b7f-b927-46433cb66772"],
Cell[CellGroupData[{
Cell[116872, 3147, 255, 5, 30, "Input",ExpressionUUID->"04e92eb1-54b0-4746-899e-ee37130f814e"],
Cell[117130, 3154, 1862, 55, 68, "Output",ExpressionUUID->"0e28133f-ecdd-4bad-8b9c-8ab717590a42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119029, 3214, 252, 5, 30, "Input",ExpressionUUID->"86d8552e-3b7f-4a57-918c-8cb15b15d29b"],
Cell[119284, 3221, 3807, 118, 129, "Output",ExpressionUUID->"7b446eca-09c2-4bd4-9daf-935f8f8e9440"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123128, 3344, 161, 3, 30, "Input",ExpressionUUID->"a4ad51db-4e6c-49d1-813f-1961a4b5bc53"],
Cell[123292, 3349, 7358, 247, 299, "Output",ExpressionUUID->"dcc8774f-9882-45ad-8e7a-209f395fa3e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130699, 3602, 268, 4, 54, "Subsection",ExpressionUUID->"a18737fd-a7bf-4281-bdc4-63b2bec0f02c"],
Cell[130970, 3608, 1977, 51, 52, "Input",ExpressionUUID->"972cc0a9-98dd-41e5-8891-5f81a32e0027"],
Cell[132950, 3661, 3403, 91, 115, "Input",ExpressionUUID->"6ba9f544-186a-4bbe-9951-5a25fcbc6895"],
Cell[136356, 3754, 838, 22, 30, "Input",ExpressionUUID->"b1f9a2a2-4e49-47b4-bd26-21860f35e166"],
Cell[CellGroupData[{
Cell[137219, 3780, 160, 3, 30, "Input",ExpressionUUID->"11cb17f0-a44b-4a92-8932-4c692d48ca36"],
Cell[137382, 3785, 2081, 65, 68, "Output",ExpressionUUID->"bed37bd6-6fa9-4710-a3b4-15066135ca79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139500, 3855, 254, 5, 30, "Input",ExpressionUUID->"e5f5835d-8128-44c2-9fdb-4f083dbbedc5"],
Cell[139757, 3862, 4278, 136, 190, "Output",ExpressionUUID->"b2c8f6ea-3005-4bfc-a785-bcd695c078b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144072, 4003, 226, 4, 30, "Input",ExpressionUUID->"d914bfc7-74fc-43ee-85c6-07b5cc718621"],
Cell[144301, 4009, 9270, 307, 353, "Output",ExpressionUUID->"cd9f4813-feca-4762-a850-6ce56c4df68b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153620, 4322, 218, 4, 54, "Subsection",ExpressionUUID->"3c2e6992-9c7a-4ed3-9485-5cea9e546047"],
Cell[153841, 4328, 4037, 111, 115, "Input",ExpressionUUID->"132274f5-fb53-4b83-b825-c8eb17959815"],
Cell[157881, 4441, 1728, 49, 52, "Input",ExpressionUUID->"c7c2c638-eb45-4eb6-9896-320bee7f0e24"],
Cell[159612, 4492, 2868, 72, 73, "Input",ExpressionUUID->"72093cf5-82d9-42b9-9cb9-c3ee92b6669d"],
Cell[162483, 4566, 1048, 24, 30, "Input",ExpressionUUID->"bfe19b12-b0ee-4d5e-bfc6-f832ffc73179"],
Cell[CellGroupData[{
Cell[163556, 4594, 276, 4, 30, "Input",ExpressionUUID->"027a7bea-049f-4d85-ae99-f8b04c0d07a3"],
Cell[163835, 4600, 3200, 110, 110, "Output",ExpressionUUID->"71e528f2-0123-46e7-9d44-ef4dcf3e5f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167072, 4715, 134, 2, 30, "Input",ExpressionUUID->"746bf3d7-c8b6-44f2-85db-ca5817e1c95d"],
Cell[167209, 4719, 17950, 620, 484, "Output",ExpressionUUID->"594d9231-931f-4aa4-8229-342d79f72863"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185208, 5345, 446, 8, 54, "Subsection",ExpressionUUID->"cffcdcb2-8d69-4374-a26e-73163a6291d6"],
Cell[185657, 5355, 3812, 104, 100, "Input",ExpressionUUID->"5515b9ce-223a-4f32-9541-46b6b1415fd5"],
Cell[189472, 5461, 2564, 74, 75, "Input",ExpressionUUID->"1e9dfe08-550d-46d7-8814-0d42dbcc0ed3"],
Cell[192039, 5537, 2963, 92, 77, "Input",ExpressionUUID->"7f830cef-1c36-4416-8768-25cf8a579960"],
Cell[195005, 5631, 703, 19, 30, "Input",ExpressionUUID->"d91d6a53-da94-461d-85ef-190e3f2a2933"],
Cell[195711, 5652, 652, 18, 30, "Input",ExpressionUUID->"2685a269-53f8-429c-b65e-97de5c5c7f94"],
Cell[196366, 5672, 1454, 37, 73, "Input",ExpressionUUID->"0341b7f7-968e-4436-96ee-c19bc544dfa1"],
Cell[CellGroupData[{
Cell[197845, 5713, 1524, 42, 56, "Input",ExpressionUUID->"bbb16d54-2468-4dee-ad93-0e4503dcf3b2"],
Cell[CellGroupData[{
Cell[199394, 5759, 325, 8, 24, "Print",ExpressionUUID->"edca60e5-f712-47b8-87d6-5fbe4ca08557"],
Cell[199722, 5769, 346, 8, 27, "Print",ExpressionUUID->"0b33ee4c-b92b-4a4a-8525-4dc2994c1ce5"],
Cell[200071, 5779, 344, 8, 27, "Print",ExpressionUUID->"273cc9db-6fe3-4833-afce-9ff3d14a713a"],
Cell[200418, 5789, 344, 8, 27, "Print",ExpressionUUID->"a6831563-3768-41c5-bdf2-c76b5c5be582"],
Cell[200765, 5799, 346, 8, 27, "Print",ExpressionUUID->"a7958a37-e697-433c-9a6d-c9665c0a658f"],
Cell[201114, 5809, 349, 8, 27, "Print",ExpressionUUID->"e044d7e5-86c5-4bde-9702-b706abe87dbd"],
Cell[201466, 5819, 349, 8, 27, "Print",ExpressionUUID->"e620e183-dda9-49f6-96e2-461a28dd70bd"],
Cell[201818, 5829, 348, 8, 27, "Print",ExpressionUUID->"d1e4d2db-ef77-4430-a618-35cc523d0962"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202215, 5843, 1513, 42, 56, "Input",ExpressionUUID->"fbe889d5-4284-4479-ac19-30b4b3b5ca7d"],
Cell[CellGroupData[{
Cell[203753, 5889, 326, 7, 24, "Print",ExpressionUUID->"b35d90b7-18a8-4bd9-b9d8-8107ed368f0e"],
Cell[204082, 5898, 345, 7, 27, "Print",ExpressionUUID->"182915f7-e26b-4763-914e-5df6acbe17ce"],
Cell[204430, 5907, 345, 7, 27, "Print",ExpressionUUID->"29ab0f24-12b0-4968-b551-11b13dba35d2"],
Cell[204778, 5916, 345, 7, 27, "Print",ExpressionUUID->"38d25503-a02d-40cd-91a7-4043ed381afd"],
Cell[205126, 5925, 347, 7, 27, "Print",ExpressionUUID->"596f132c-3474-4e25-aa15-c0b497a31df3"],
Cell[205476, 5934, 344, 7, 27, "Print",ExpressionUUID->"4836da2c-af64-48f1-ba71-fa9ad4efecd1"],
Cell[205823, 5943, 346, 7, 27, "Print",ExpressionUUID->"fa080fcd-35d3-4de1-ac3c-24ec59cfe9d6"],
Cell[206172, 5952, 349, 7, 27, "Print",ExpressionUUID->"49bc67d5-c7e6-4bf0-b19e-7965b6292128"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206570, 5965, 1390, 41, 56, "Input",ExpressionUUID->"3198b9f3-09a1-4d2a-897e-396202ff4271"],
Cell[CellGroupData[{
Cell[207985, 6010, 248, 6, 27, "Print",ExpressionUUID->"f24ff316-4df0-4e95-a363-c5c643f13e17"],
Cell[208236, 6018, 250, 6, 27, "Print",ExpressionUUID->"1ea50593-bc9e-4f35-bd91-d3eb411a2f88"],
Cell[208489, 6026, 251, 6, 27, "Print",ExpressionUUID->"edfa554f-62d1-4882-b07b-7a7e0414ce9e"],
Cell[208743, 6034, 251, 6, 27, "Print",ExpressionUUID->"f0421567-1c58-4e86-837d-40968ed56cc7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[209043, 6046, 1510, 43, 56, "Input",ExpressionUUID->"a04347c5-9291-4070-9772-fc9befcf34c8"],
Cell[CellGroupData[{
Cell[210578, 6093, 354, 8, 24, "Print",ExpressionUUID->"e6898b26-04e6-4400-9b0f-25cec30523cb"],
Cell[210935, 6103, 374, 8, 27, "Print",ExpressionUUID->"092bf0ab-063a-44bf-8ede-3615f3cff0d4"],
Cell[211312, 6113, 372, 8, 27, "Print",ExpressionUUID->"0aa6de7b-013f-4fcc-8f8c-71a975abd425"],
Cell[211687, 6123, 370, 8, 27, "Print",ExpressionUUID->"b5879321-5568-4acd-82d1-2eb7417f73ff"],
Cell[212060, 6133, 373, 8, 27, "Print",ExpressionUUID->"4ee5b0ec-3148-4f54-a161-128d0c228e96"],
Cell[212436, 6143, 372, 8, 27, "Print",ExpressionUUID->"17420bf4-1af0-4a23-a9d1-8592ea65460f"],
Cell[212811, 6153, 374, 8, 27, "Print",ExpressionUUID->"2da45d8f-6073-48fd-902c-3e6468f5d136"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213234, 6167, 1611, 46, 56, "Input",ExpressionUUID->"a4606b38-96aa-4211-bdf6-a0ae1388aca8"],
Cell[CellGroupData[{
Cell[214870, 6217, 280, 7, 24, "Print",ExpressionUUID->"75e07f63-4a10-4d01-976e-63c32781dc91"],
Cell[215153, 6226, 299, 7, 27, "Print",ExpressionUUID->"aea1c2d5-29de-49c9-92dd-3786860f1069"],
Cell[215455, 6235, 299, 7, 27, "Print",ExpressionUUID->"b08862c4-d38c-459b-bb14-a7c0744a4a37"],
Cell[215757, 6244, 299, 7, 27, "Print",ExpressionUUID->"65b25fc5-35cd-4fb8-a441-8b3c0b51d0ec"],
Cell[216059, 6253, 300, 7, 27, "Print",ExpressionUUID->"4eda1501-60f6-4bc4-bac6-3c1417a7ae44"],
Cell[216362, 6262, 300, 7, 27, "Print",ExpressionUUID->"8cfa1b38-7065-42ff-8721-68d2ef0c9a78"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216711, 6275, 1613, 46, 56, "Input",ExpressionUUID->"77f31788-8109-4e7a-89e1-583e41967744"],
Cell[CellGroupData[{
Cell[218349, 6325, 300, 7, 24, "Print",ExpressionUUID->"2a553f7e-0afd-4782-a384-f40ad3bd6a33"],
Cell[218652, 6334, 319, 7, 27, "Print",ExpressionUUID->"fd38de64-9e16-4973-a3be-dae96c023177"],
Cell[218974, 6343, 321, 7, 27, "Print",ExpressionUUID->"1e988fc2-9199-43f0-b99d-3b953c3ba587"],
Cell[219298, 6352, 319, 7, 27, "Print",ExpressionUUID->"a2847ae4-748a-48ee-806e-a57e3df4b40d"],
Cell[219620, 6361, 343, 7, 27, "Print",ExpressionUUID->"68b33bc0-6046-4570-a7d8-3f6c0783314f"],
Cell[219966, 6370, 343, 7, 27, "Print",ExpressionUUID->"7702b47f-2d99-4445-b46d-93d68844c349"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220358, 6383, 1658, 47, 56, "Input",ExpressionUUID->"55908759-791c-4380-a475-0b9f051d7585"],
Cell[CellGroupData[{
Cell[222041, 6434, 278, 7, 24, "Print",ExpressionUUID->"b73ff9d8-ed68-47a6-adec-393c00994fea"],
Cell[222322, 6443, 297, 7, 27, "Print",ExpressionUUID->"81ed2db5-eba3-4798-a26b-f8159f6bd3ae"],
Cell[222622, 6452, 299, 7, 27, "Print",ExpressionUUID->"02570419-6697-492f-992d-bbf6ec482a95"],
Cell[222924, 6461, 297, 7, 27, "Print",ExpressionUUID->"43c5d909-d605-48ff-82cf-9f16edda862b"],
Cell[223224, 6470, 297, 7, 27, "Print",ExpressionUUID->"c3feacc8-50ab-4c95-83c2-2e803be8efb9"],
Cell[223524, 6479, 296, 7, 27, "Print",ExpressionUUID->"41032352-a1dc-4cde-99ff-ce4b4df1029e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223869, 6492, 1586, 46, 56, "Input",ExpressionUUID->"de5a5bea-5abf-4f6f-9c7f-ca6344fb7d73"],
Cell[CellGroupData[{
Cell[225480, 6542, 254, 6, 24, "Print",ExpressionUUID->"b01b40bf-c102-44fc-abc8-c0debbe94ed3"],
Cell[225737, 6550, 273, 6, 27, "Print",ExpressionUUID->"dde8e367-79aa-461b-a4d5-078f9dde8613"],
Cell[226013, 6558, 273, 6, 27, "Print",ExpressionUUID->"856b01d4-5056-4490-b9c8-b9730cbf584b"],
Cell[226289, 6566, 273, 6, 27, "Print",ExpressionUUID->"98764545-05e2-44c8-9315-2b7b79d3f6b4"],
Cell[226565, 6574, 299, 7, 27, "Print",ExpressionUUID->"6b0f447d-317b-4529-b2e3-c26518247ed3"],
Cell[226867, 6583, 303, 7, 27, "Print",ExpressionUUID->"e45229bf-1499-4e42-bf3e-cd826a54f201"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227219, 6596, 1658, 48, 79, "Input",ExpressionUUID->"51a7ef1c-88f0-46de-bdf0-d3909da9b5e7"],
Cell[CellGroupData[{
Cell[228902, 6648, 228, 6, 24, "Print",ExpressionUUID->"3bc5e192-3952-49fd-9ee3-7559d666b12b"],
Cell[229133, 6656, 247, 6, 27, "Print",ExpressionUUID->"d5a6c803-ecc2-4290-b09e-4a140616975e"],
Cell[229383, 6664, 246, 6, 27, "Print",ExpressionUUID->"8de54d5d-d0be-4767-b6d2-09cd19b6b7fb"],
Cell[229632, 6672, 245, 6, 27, "Print",ExpressionUUID->"222f64d5-52be-4ce1-8c87-fcecac7ed866"],
Cell[229880, 6680, 248, 6, 27, "Print",ExpressionUUID->"03936390-9c6b-4753-b46d-5b9b0a623277"],
Cell[230131, 6688, 249, 6, 27, "Print",ExpressionUUID->"d6dcb965-b696-4516-a368-966f9c935047"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230429, 6700, 1713, 49, 102, "Input",ExpressionUUID->"aeab2c2e-ced0-490f-a4d0-916f20e1052a"],
Cell[CellGroupData[{
Cell[232167, 6753, 250, 6, 24, "Print",ExpressionUUID->"9c30740c-eda9-40ba-9801-b86617e4bc36"],
Cell[232420, 6761, 271, 6, 27, "Print",ExpressionUUID->"b448b024-958d-48e8-811c-0320009941a8"],
Cell[232694, 6769, 271, 6, 27, "Print",ExpressionUUID->"c95c70eb-715d-493c-9cae-447fe361764d"],
Cell[232968, 6777, 271, 6, 27, "Print",ExpressionUUID->"24900eb9-76ec-4f6b-be87-e0ff9c57931c"],
Cell[233242, 6785, 273, 6, 27, "Print",ExpressionUUID->"33388ac3-4851-496c-9085-13e8279993e1"],
Cell[233518, 6793, 271, 6, 27, "Print",ExpressionUUID->"bf93dfdb-ba04-4d05-818b-bd26ea32e79a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233838, 6805, 1838, 52, 102, "Input",ExpressionUUID->"d2d40d94-d0a1-47cb-9c0b-a350923c5586"],
Cell[CellGroupData[{
Cell[235701, 6861, 333, 8, 24, "Print",ExpressionUUID->"d1be6514-5d86-4958-bc5c-c9fffa11c230"],
Cell[236037, 6871, 352, 8, 27, "Print",ExpressionUUID->"746c87cd-6c9d-40f6-9b9b-25b155046d13"],
Cell[236392, 6881, 349, 8, 27, "Print",ExpressionUUID->"3343c319-a762-4373-bf1b-192002790f9e"],
Cell[236744, 6891, 352, 8, 27, "Print",ExpressionUUID->"99e9cc5c-3089-4711-88c6-e5dc425c0668"],
Cell[237099, 6901, 350, 8, 27, "Print",ExpressionUUID->"341430d6-df72-4e9b-840d-2dd6cc456304"],
Cell[237452, 6911, 350, 8, 27, "Print",ExpressionUUID->"2c8e3028-2083-42fa-a7d0-6f9e07e76c1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


